Analytic decay width of the Higgs boson to massive bottom quarks at order $\alpha_s^3$

The Higgs boson decay into bottom quarks is the dominant decay channel contributing to its total decay width, which can be used to measure the bottom quark Yukawa coupling and mass. This decay width has been computed up to $\mathcal{O}(\alpha_s^4)$ for the process induced by the bottom quark Yukawa coupling, assuming massless final states, and the corresponding corrections beyond $\mathcal{O}(\alpha_s^2)$ are found to be less than $0.2\%$. We present an analytical result for the decay into massive bottom quarks at $\mathcal{O}(\alpha_s^3)$ that includes the contribution from the top quark Yukawa coupling induced process. We have made use of the optical theorem, canonical differential equations and the regular basis in the calculation and expressed the result in terms of multiple polylogarithms and elliptic functions. We propose a systematic and unified procedure to derive the $\epsilon$-factorized differential equation for the three-loop kite integral family, which includes the three-loop banana integrals as a sub-sector. We find that the $\mathcal{O}(\alpha_s^3)$ corrections increase the decay width, relative to the result up to $\mathcal{O}(\alpha_s^2)$, by $1\%$ due to the large logarithms $\log^i (m_H^2/m_b^2)$ with $ 1\le i \le 4 $ in the small bottom quark mass limit. The coefficient of the double logarithms is proportional to $C_A-C_F$, which is the typical color structure in the resummation of soft quark contributions at subleading power.

==> DelataC1C1_1_MSBar.m <==
(CA*CF*mbMSBar^2*mH*(1 + w)^2*(7 - 16*w + 16*w^3 - 7*w^4 - 
   (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
   2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w]))/(12*Pi*v^2*(-1 + w)^4*w)


==> DelataC1C2_1_MSBar.m <==
(CA*CF*mbMSBar*mbMSBar*mH*((19 + 27*w + 27*w^2 + 19*w^3)/(8*(-1 + w)^3) + 
   ((I/2)*w*(-5 + 8*w + w^2 + 3*w^3)*(Pi + I*G[0, w]))/(-1 + w)^4 + 
   ((1 + w)^2*(Pi^2 + I*Pi*G[0, w] - (4*I)*Pi*G[1, w] - G[0, 0, w] - 
      2*G[0, 1, w] + 4*G[1, 0, w]))/(4*(-1 + w)^2) + 
   (3*(1 + w)^3*(2*G[1, w] + Log[\[Mu]mH2]))/(4*(-1 + w)^3)))/(Pi*v^2)


==> DelataC1C2_2_Tilde_MSBar.m <==
-1/9*(CA*CF*mbMSBar^2*mH*Pi*(-1 + 2*x1)*
    (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
       w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
       w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
       w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
       w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
     2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, w])/
   (Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF*mbMSBar^2*mH*Pi*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF^2*mbMSBar^2*mH*(1 + w)^2*
   ((3*I)*(-1 + w^2) + 8*Pi*(1 + w^2))*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[-1, -1, w])/(2*Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2))*G[-1, 1, w])/
  (Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*Pi*(-1 + 2*x1)*
   (9*I + (9*I)*w^3 + w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) - (4*CA*CF^2*mbMSBar^2*mH*Pi*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar^2*mH*((-I)*(CA - 2*CF)*(-1 + w)^2*(1 + 6*w + w^2) - 
    (3*CF*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2)))/Pi)*G[1, -1, w])/
  (v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*((24*I)*(-1 + w)*(1 + w)^2*(4*Pi*(-1 + w) + 
      2*nl*Pi*(-1 + w) + (3*I)*(1 + w) + (3*I)*nl*(1 + w)) + 
    6*CA*(-1 + w)*(66*(1 + w)^3 - I*Pi*(-59 - 95*w + 95*w^2 + 59*w^3)) + 
    CF*(208*Pi^2*(-1 + w)^2*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      (3*I)*(-1 + w^2)*(15*I + (72*I)*w + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2 + 
        w^2*(15*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2)) + 
      12*Pi*(21*I + (108*I)*w + (108*I)*w^3 + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^2*(-84*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
        3*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2))))*G[1, 1, w])/
  (72*Pi*v^2*(-1 + w)^4) - (16*CA*CF^2*mbMSBar^2*mH*Pi*w*(-1 + 2*x1)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, x1, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 (16*CA*CF^2*mbMSBar^2*mH*Pi*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 ((I/6)*CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/6)*CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((4*I)*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, -1, 0, w])/(Pi*v^2*(-1 + w)^4) - 
 ((2*I)*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, 0, -1, w])/(Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(1 + w)*(CA*(-5 - 3*w + 3*w^2 + 5*w^3) + 
    2*CF*(35 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2 + 
      3*w^2*(9 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
      w^3*(25 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2) + 
      w*(33 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2)))*G[-1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   G[-1, 0, 1, w])/(Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*G[-1, 1, 0, w])/
  (Pi*v^2*(-1 + w)^4) + (8*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[0, -1, -1, w])/(Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(-3 - 20*w^2 + 16*w^3 + 7*w^4 - I*Pi*(1 + w^4)) + 
    2*CF*(21*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      2*w^4*(6 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      3*w^3*(5 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w^2*(60 + (11*I)*Sqrt[3]*x1 - (11*I)*Sqrt[3]*x2) + 
      Pi*(3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2 + w^4*(3*I - 2*Sqrt[3]*x1 + 
          2*Sqrt[3]*x2))))*G[0, -1, 0, w])/(6*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar^2*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, -1, 1, w])/(3*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(2*nl*(-1 + w^2)^2 + 
    CA*(-11 + 27*w - 23*w^2 + 27*w^3 - 11*w^4 + (6*I)*Pi*(1 + w^4)) + 
    CF*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2 + 
      3*w^2*(46 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      2*w^3*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      w^4*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, -1, w])/(6*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-4*(5 - 22*w^2 + 5*w^4 + nl*(-1 + w^2)^2) + 
    CA*(-5 + 60*w - 182*w^2 + 108*w^3 + 43*w^4 + 
      (12*I)*Pi*(1 - 3*w - 4*w^2 - 3*w^3 + w^4)) + 
    CF*((-20*I)*w^3*(-15*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (4*I)*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      w^2*(216 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      3*w^4*(31 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      3*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, 0, w])/(48*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-4*(1 + nl)*(-1 + w^2)^2 + 
    CA*(13 - 6*w - 50*w^2 - 6*w^3 + 31*w^4 - (18*I)*Pi*(1 + w^4)) - 
    CF*(153 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2 + 
      8*w^2*(12 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      4*w*(93 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      4*w^3*(111 + (29*I)*Sqrt[3]*x1 - (29*I)*Sqrt[3]*x2) + 
      w^4*(117 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2) + 
      12*Pi*(-3*I - 2*Sqrt[3]*x1 + 2*Sqrt[3]*x2 + 
        w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2) + w^3*(3*I - Sqrt[3]*x1 + 
          Sqrt[3]*x2))))*G[0, 0, 1, w])/(24*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar^2*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, 1, -1, w])/(3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(2*(2 + nl)*(-1 + w^2)^2 + 
    CA*(7 + 15*w + 76*w^2 - 57*w^3 - 38*w^4 + 
      (6*I)*Pi*(1 + 6*w + 8*w^2 + 6*w^3 + w^4)) - 
    CF*(156 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2 + 
      6*w^3*(8 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      6*w*(32 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      w^4*(66 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2) + 
      w^2*(315 + (82*I)*Sqrt[3]*x1 - (82*I)*Sqrt[3]*x2) + 
      3*Pi*(8*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2 + 
        w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
        8*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
        w^3*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2))))*G[0, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-11*CA*(-1 + w^2)^2 + 2*(2 + nl)*(-1 + w^2)^2 + 
    CF*(48 + 4*Sqrt[3]*(I + Pi)*x1 - (4*I)*Sqrt[3]*x2 - 4*Sqrt[3]*Pi*x2 + 
      w^4*(48 - 4*Sqrt[3]*(-I + Pi)*x1 + 4*Sqrt[3]*(-I + Pi)*x2) - 
      4*w*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      4*w^3*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      w^2*(99 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2 + 
        8*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[0, 1, 1, w])/
  (6*Pi*v^2*(-1 + w)^4) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 0, w])/
  (3*Sqrt[3]*v^2*(-1 + w)^3) + (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 1, w])/
  (6*Sqrt[3]*v^2*(-1 + w)^3) - (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) - ((I/6)*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar^2*mH*(CA*(-1 + w)^2*(1 + 6*w + w^2) - 
    CF*(5 + 14*w - 14*w^2 + 14*w^3 + 5*w^4))*G[1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^4) - (CA*CF*mbMSBar^2*mH*(-2*nl*(-1 + w^2)^2 + 
    4*CA*(-1 + w)^2*(5 + w + 5*w^2) + CF*(-75 - (5*I)*Sqrt[3]*x1 + 
      (5*I)*Sqrt[3]*x2 + (2*I)*w^2*(27*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) + 
      w^4*(-75 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2) + 
      2*w*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      2*w^3*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2)))*G[1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(20*(-1 + w^2)^2 + 3*CA*(-9 - 132*w + 190*w^2 - 68*w^3 + 
      19*w^4) + CF*(-45 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2 + 
      w^4*(-357 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2) + 
      w^2*(-642 + (20*I)*Sqrt[3]*x1 - (20*I)*Sqrt[3]*x2 - 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(330 + (26*I)*Sqrt[3]*x1 - (26*I)*Sqrt[3]*x2 + 
        3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        10*(27 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(4*(-1 + w^2)^2 + 6*CA*(-1 + w)^2*(3 + 2*w + 3*w^2) + 
    CF*(-63 - 63*w^4 + 2*w^2*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2 - 
        12*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-8*(2 + nl)*(-1 + w^2)^2 + 
    CA*(-1 + w)^2*(59 + 154*w + 59*w^2) + 
    2*CF*((3*I)*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (3*I)*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
      12*w*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      12*w^3*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      2*w^2*(42 + (13*I)*Sqrt[3]*x1 - (13*I)*Sqrt[3]*x2 + 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[1, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + (4*CA*CF^2*mbMSBar^2*mH*w*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, 1, 1, w])/(3*v^2*(-1 + w)^2) - 
 (((8*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - 
    Sqrt[3]*x2)*G[1, x1, 0, w])/(Sqrt[3]*v^2*(-1 + w)^2) - 
 (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - 
    Sqrt[3]*x2)*G[1, x1, 1, w])/(Sqrt[3]*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, x2, 0, w])/(3*Sqrt[3]*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, x2, 1, w])/(3*Sqrt[3]*v^2*(-1 + w)^2) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) - (2*I)*CF*(-3*I - 2*Sqrt[3]*x1 + 
      2*Sqrt[3]*x2 + w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)))*
   G[0, -1, 0, 0, w])/(6*Pi*v^2*(-1 + w)^4) + 
 (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*G[0, -1, 0, 1, w])/
  (Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, -1, 1, 0, w])/(Pi*v^2*(-1 + w)^3) + 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) - I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, -1, 0, w])/
  (3*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, 0, -1, 1, w])/(Pi*v^2*(-1 + w)^3) - 
 (2*CA*CF^2*mbMSBar^2*mH*(3 + 3*w^2 + 3*w^3 + 
    w*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*G[0, 0, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar^2*mH*(6*CA*(1 - 3*w - 4*w^2 - 3*w^3 + w^4) - 
    I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 - 6*w - 8*w^2 - 6*w^3 + w^4) + 
    CF*(-1 + w)*(15 + 15*w^3 + w^2*(12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
      w*(-12 - (9*I)*Sqrt[3]*x1 + (9*I)*Sqrt[3]*x2)))*G[0, 0, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, 0, 1, -1, w])/(Pi*v^2*(-1 + w)^3) + 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) + 
    2*CF*(-3 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2 + 
      w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^3*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^2*(-6 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      w^4*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2)))*G[0, 0, 1, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - 
 (CA*CF^2*mbMSBar^2*mH*(9 + 9*w^3 + w*(3 - (2*I)*Sqrt[3]*x1 + 
      (2*I)*Sqrt[3]*x2) + w^2*(-3 - (4*I)*Sqrt[3]*x1 + (4*I)*Sqrt[3]*x2))*
   G[0, 0, 1, 1, w])/(3*Pi*v^2*(-1 + w)^3) + 
 (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*G[0, 1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*
   (-15 - 15*w^3 + I*w^2*(12*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    3*w*(4 + (3*I)*Sqrt[3]*x1 - (3*I)*Sqrt[3]*x2))*G[0, 1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar^2*mH*(2*CA*(1 + 6*w + 8*w^2 + 6*w^3 + w^4) + 
    CF*(-8 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2 + 
      I*w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
      (4*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (4*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      8*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)))*G[0, 1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - 
 (CA*CF^2*mbMSBar^2*mH*(9 + 9*w^3 + w^2*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
    w*(-12 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2))*G[0, 1, 0, 1, w])/
  (6*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*
   (3 + 3*w + 3*w^3 + w^2*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*
   G[0, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9*I + (9*I)*w^3 + w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 0, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, 0, 0, 0, w])/
  (2*Pi*v^2*(-1 + w)^2) + (5*CA*CF^2*mbMSBar^2*mH*w*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, 0, 0, 1, w])/
  (3*Pi*v^2*(-1 + w)^2) - (I*CA*CF^2*mbMSBar^2*mH*w*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, 0, 1, 0, w])/(Pi*v^2*(-1 + w)^2) - 
 (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 0, 1, 1, w])/(Pi*v^2*(-1 + w)^2) + 
 (16*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) - 
 ((4*I)*CA*CF^2*mbMSBar^2*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 1, 0, 0, w])/(Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, 1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (CA*CF*mbMSBar^2*mH*G[0, -1, w]*(-255*CF - 6*nl + (168*I)*CF*Pi - 
    6*CF*Pi^2 + 639*CF*w + 26*nl*w - (252*I)*CF*Pi*w + 18*CF*Pi^2*w - 
    1950*CF*w^2 - 92*nl*w^2 + (732*I)*CF*Pi*w^2 - 36*CF*Pi^2*w^2 + 
    3711*CF*w^3 + 194*nl*w^3 - (1044*I)*CF*Pi*w^3 + 42*CF*Pi^2*w^3 - 
    6249*CF*w^4 - 314*nl*w^4 + (1992*I)*CF*Pi*w^4 - 42*CF*Pi^2*w^4 + 
    7188*CF*w^5 + 356*nl*w^5 - (2136*I)*CF*Pi*w^5 + 36*CF*Pi^2*w^5 - 
    6627*CF*w^6 - 314*nl*w^6 + (2160*I)*CF*Pi*w^6 - 42*CF*Pi^2*w^6 + 
    4089*CF*w^7 + 194*nl*w^7 - (1164*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 - 
    1950*CF*w^8 - 92*nl*w^8 + (588*I)*CF*Pi*w^8 - 36*CF*Pi^2*w^8 + 
    513*CF*w^9 + 26*nl*w^9 - (84*I)*CF*Pi*w^9 + 18*CF*Pi^2*w^9 - 
    129*CF*w^10 - 6*nl*w^10 + (48*I)*CF*Pi*w^10 - 6*CF*Pi^2*w^10 + 
    CA*(1 - w + w^2)^2*(33 - 125*w + 307*w^2 - 384*w^3 + 307*w^4 - 125*w^5 + 
      33*w^6 + 3*Pi^2*(1 - w + w^2 + w^4 - w^5 + w^6) + 
      (6*I)*Pi*(-3 + 3*w - 23*w^2 + 36*w^3 - 29*w^4 + 9*w^5 + 7*w^6)) - 
    (116*I)*Sqrt[3]*CF*x1 - 40*Sqrt[3]*CF*Pi*x1 + (4*I)*Sqrt[3]*CF*Pi^2*x1 + 
    (272*I)*Sqrt[3]*CF*w*x1 + 36*Sqrt[3]*CF*Pi*w*x1 - 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x1 - (834*I)*Sqrt[3]*CF*w^2*x1 - 
    76*Sqrt[3]*CF*Pi*w^2*x1 + (24*I)*Sqrt[3]*CF*Pi^2*w^2*x1 + 
    (1450*I)*Sqrt[3]*CF*w^3*x1 - 44*Sqrt[3]*CF*Pi*w^3*x1 - 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x1 - (2416*I)*Sqrt[3]*CF*w^4*x1 + 
    32*Sqrt[3]*CF*Pi*w^4*x1 + (20*I)*Sqrt[3]*CF*Pi^2*w^4*x1 + 
    (2622*I)*Sqrt[3]*CF*w^5*x1 - 152*Sqrt[3]*CF*Pi*w^5*x1 - 
    (2470*I)*Sqrt[3]*CF*w^6*x1 + 32*Sqrt[3]*CF*Pi*w^6*x1 - 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x1 + (1504*I)*Sqrt[3]*CF*w^7*x1 - 
    44*Sqrt[3]*CF*Pi*w^7*x1 + (28*I)*Sqrt[3]*CF*Pi^2*w^7*x1 - 
    (834*I)*Sqrt[3]*CF*w^8*x1 - 76*Sqrt[3]*CF*Pi*w^8*x1 - 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x1 + (254*I)*Sqrt[3]*CF*w^9*x1 + 
    36*Sqrt[3]*CF*Pi*w^9*x1 + (12*I)*Sqrt[3]*CF*Pi^2*w^9*x1 - 
    (98*I)*Sqrt[3]*CF*w^10*x1 - 40*Sqrt[3]*CF*Pi*w^10*x1 - 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x1 + (116*I)*Sqrt[3]*CF*x2 + 
    40*Sqrt[3]*CF*Pi*x2 - (4*I)*Sqrt[3]*CF*Pi^2*x2 - 
    (272*I)*Sqrt[3]*CF*w*x2 - 36*Sqrt[3]*CF*Pi*w*x2 + 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x2 + (834*I)*Sqrt[3]*CF*w^2*x2 + 
    76*Sqrt[3]*CF*Pi*w^2*x2 - (24*I)*Sqrt[3]*CF*Pi^2*w^2*x2 - 
    (1450*I)*Sqrt[3]*CF*w^3*x2 + 44*Sqrt[3]*CF*Pi*w^3*x2 + 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x2 + (2416*I)*Sqrt[3]*CF*w^4*x2 - 
    32*Sqrt[3]*CF*Pi*w^4*x2 - (20*I)*Sqrt[3]*CF*Pi^2*w^4*x2 - 
    (2622*I)*Sqrt[3]*CF*w^5*x2 + 152*Sqrt[3]*CF*Pi*w^5*x2 + 
    (2470*I)*Sqrt[3]*CF*w^6*x2 - 32*Sqrt[3]*CF*Pi*w^6*x2 + 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x2 - (1504*I)*Sqrt[3]*CF*w^7*x2 + 
    44*Sqrt[3]*CF*Pi*w^7*x2 - (28*I)*Sqrt[3]*CF*Pi^2*w^7*x2 + 
    (834*I)*Sqrt[3]*CF*w^8*x2 + 76*Sqrt[3]*CF*Pi*w^8*x2 + 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x2 - (254*I)*Sqrt[3]*CF*w^9*x2 - 
    36*Sqrt[3]*CF*Pi*w^9*x2 - (12*I)*Sqrt[3]*CF*Pi^2*w^9*x2 + 
    (98*I)*Sqrt[3]*CF*w^10*x2 + 40*Sqrt[3]*CF*Pi*w^10*x2 + 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x2 + 36*CF*(1 + w)^2*(1 + w^2)*(1 - w + w^2)^3*
     Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) + 
 (CA*CF*mbMSBar^2*mH*(1 + w)*G[-1, 0, w]*
   (3*CA*(11 + 13*w + 13*w^2 + 11*w^3 - I*Pi*(-5 - 3*w + 3*w^2 + 5*w^3)) + 
    CF*(6*Pi*(-35*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^3*(-25*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        w*(-33*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        3*w^2*(-9*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)) + 
      (1 + w)*(-57 + (31*I)*Sqrt[3]*x1 - (31*I)*Sqrt[3]*x2 - 
        (12*I)*w*(-13*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
        w^2*(69 + (49*I)*Sqrt[3]*x1 - (49*I)*Sqrt[3]*x2))) - 
    36*CF*(1 + w + w^2 + w^3)*Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*G[1, 0, w]*(80 - 531*CF - 188*nl - (120*I)*Pi + 
    (270*I)*CF*Pi + 96*w + 3249*CF*w + 276*nl*w + (360*I)*Pi*w - 
    (8730*I)*CF*Pi*w - 192*CF*Pi^2*w + 80*w^2 - 11106*CF*w^2 + 592*nl*w^2 - 
    (480*I)*Pi*w^2 + (29232*I)*CF*Pi*w^2 + 960*CF*Pi^2*w^2 + 256*w^3 + 
    26001*CF*w^3 - 2980*nl*w^3 + (120*I)*Pi*w^3 - (67446*I)*CF*Pi*w^3 - 
    2496*CF*Pi^2*w^3 + 128*w^4 - 42903*CF*w^4 + 5980*nl*w^4 + 
    (600*I)*Pi*w^4 + (101754*I)*CF*Pi*w^4 + 4224*CF*Pi^2*w^4 + 592*w^5 + 
    52920*CF*w^5 - 7024*nl*w^5 - (960*I)*Pi*w^5 - (120600*I)*CF*Pi*w^5 - 
    4992*CF*Pi^2*w^5 - 304*w^6 - 46773*CF*w^6 + 5548*nl*w^6 + 
    (600*I)*Pi*w^6 + (105354*I)*CF*Pi*w^6 + 4224*CF*Pi^2*w^6 + 688*w^7 + 
    30123*CF*w^7 - 2548*nl*w^7 + (120*I)*Pi*w^7 - (73350*I)*CF*Pi*w^7 - 
    2496*CF*Pi^2*w^7 + 80*w^8 - 11862*CF*w^8 + 592*nl*w^8 - (480*I)*Pi*w^8 + 
    (36144*I)*CF*Pi*w^8 + 960*CF*Pi^2*w^8 - 48*w^9 + 2547*CF*w^9 + 
    132*nl*w^9 + (360*I)*Pi*w^9 - (12906*I)*CF*Pi*w^9 - 192*CF*Pi^2*w^9 + 
    224*w^10 + 423*CF*w^10 - 44*nl*w^10 - (120*I)*Pi*w^10 + 
    (2142*I)*CF*Pi*w^10 + 2*CA*(1 - w + w^2)^2*
     ((-9*I)*Pi*(-9 - 123*w + 313*w^2 - 390*w^3 + 277*w^4 - 87*w^5 + 
        19*w^6) + 2*(368 - 521*w + 214*w^2 - 386*w^3 + 412*w^4 - 719*w^5 + 
        170*w^6)) + (177*I)*Sqrt[3]*CF*x1 - 192*Sqrt[3]*CF*Pi*x1 - 
    (159*I)*Sqrt[3]*CF*w*x1 + 1200*Sqrt[3]*CF*Pi*w*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w*x1 + (1602*I)*Sqrt[3]*CF*w^2*x1 - 
    2904*Sqrt[3]*CF*Pi*w^2*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^2*x1 - 
    (3675*I)*Sqrt[3]*CF*w^3*x1 + 5928*Sqrt[3]*CF*Pi*w^3*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^3*x1 + (7569*I)*Sqrt[3]*CF*w^4*x1 - 
    8592*Sqrt[3]*CF*Pi*w^4*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x1 - 
    (8292*I)*Sqrt[3]*CF*w^5*x1 + 11256*Sqrt[3]*CF*Pi*w^5*x1 - 
    (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x1 + (7359*I)*Sqrt[3]*CF*w^6*x1 - 
    10896*Sqrt[3]*CF*Pi*w^6*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x1 - 
    (3381*I)*Sqrt[3]*CF*w^7*x1 + 8808*Sqrt[3]*CF*Pi*w^7*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^7*x1 + (1350*I)*Sqrt[3]*CF*w^8*x1 - 
    4632*Sqrt[3]*CF*Pi*w^8*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^8*x1 - 
    (33*I)*Sqrt[3]*CF*w^9*x1 + 1776*Sqrt[3]*CF*Pi*w^9*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w^9*x1 + (135*I)*Sqrt[3]*CF*w^10*x1 - 
    192*Sqrt[3]*CF*Pi*w^10*x1 - (177*I)*Sqrt[3]*CF*x2 + 
    192*Sqrt[3]*CF*Pi*x2 + (159*I)*Sqrt[3]*CF*w*x2 - 
    1200*Sqrt[3]*CF*Pi*w*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w*x2 - 
    (1602*I)*Sqrt[3]*CF*w^2*x2 + 2904*Sqrt[3]*CF*Pi*w^2*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^2*x2 + (3675*I)*Sqrt[3]*CF*w^3*x2 - 
    5928*Sqrt[3]*CF*Pi*w^3*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^3*x2 - 
    (7569*I)*Sqrt[3]*CF*w^4*x2 + 8592*Sqrt[3]*CF*Pi*w^4*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x2 + (8292*I)*Sqrt[3]*CF*w^5*x2 - 
    11256*Sqrt[3]*CF*Pi*w^5*x2 + (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x2 - 
    (7359*I)*Sqrt[3]*CF*w^6*x2 + 10896*Sqrt[3]*CF*Pi*w^6*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x2 + (3381*I)*Sqrt[3]*CF*w^7*x2 - 
    8808*Sqrt[3]*CF*Pi*w^7*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^7*x2 - 
    (1350*I)*Sqrt[3]*CF*w^8*x2 + 4632*Sqrt[3]*CF*Pi*w^8*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^8*x2 + (33*I)*Sqrt[3]*CF*w^9*x2 - 
    1776*Sqrt[3]*CF*Pi*w^9*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w^9*x2 - 
    (135*I)*Sqrt[3]*CF*w^10*x2 + 192*Sqrt[3]*CF*Pi*w^10*x2 + 
    12*(1 + w)^2*(1 - w + w^2)^3*(22*CA*(-1 + w)^2 - 4*(1 + nl)*(-1 + w)^2 - 
      9*CF*(1 + w)^2)*Log[\[Mu]mH2]))/(144*Pi*v^2*(-1 + w)^4*
   (1 - w + w^2)^3) - (CA*CF*mbMSBar^2*mH*(1 + w)*G[-1, w]*
   (-297*CF + 22*nl - (300*I)*CF*Pi + 102*CF*Pi^2 + 501*CF*w - 82*nl*w + 
    (276*I)*CF*Pi*w - 114*CF*Pi^2*w - 594*CF*w^2 + 180*nl*w^2 - 
    (432*I)*CF*Pi*w^2 + 180*CF*Pi^2*w^2 + 378*CF*w^3 - 256*nl*w^3 - 
    (168*I)*CF*Pi*w^3 - 378*CF*w^4 + 256*nl*w^4 + (120*I)*CF*Pi*w^4 + 
    594*CF*w^5 - 180*nl*w^5 - (432*I)*CF*Pi*w^5 + 108*CF*Pi^2*w^5 - 
    501*CF*w^6 + 82*nl*w^6 + (132*I)*CF*Pi*w^6 - 30*CF*Pi^2*w^6 + 
    297*CF*w^7 - 22*nl*w^7 - (156*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 + 
    CA*(1 - w + w^2)^2*(-121 + 317*w - 317*w^2 + 121*w^3 + 
      3*Pi^2*(-5 - 3*w + 3*w^2 + 5*w^3) + (6*I)*Pi*(11 + 13*w + 13*w^2 + 
        11*w^3)) + 72*CF*(1 + w)*(1 - w + w^2)^2*(-1 + w^2 - I*Pi*(1 + w^2))*
     Log[\[Mu]mH2]))/(24*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^2) + 
 (CA*CF*mbMSBar^2*mH*G[0, 1, w]*
   (-54*CF*(7 + 32*w + 48*w^2 - 8*w^3 - 13*w^4 + I*Pi*(1 + w)^2*
       (1 + 6*w + w^2)) - 12*(11*CA - 2*(1 + nl))*((-3*I)*Pi*(-1 + w^2)^2 + 
      2*w*(-5 + 8*w + w^2 + 3*w^3)) + 
    (CA*(-151 + 175*w + 2305*w^2 - 2540*w^3 + 2305*w^4 + 175*w^5 - 151*w^6 + 
       12*Pi^2*(5 + 19*w + 13*w^2 + 16*w^3 + 13*w^4 + 19*w^5 + 5*w^6) + 
       (12*I)*Pi*(-40 + 25*w - 35*w^2 + 52*w^3 - 62*w^4 + 52*w^5 + 5*w^6)))/
     (1 - w + w^2) + 4*((6*I)*Pi*(-1 + w^2)^2 + 
      nl*(1 + 12*w - 110*w^2 + 12*w^3 + w^4 + (12*I)*Pi*(-1 + w^2)^2)) - 
    6*CF*Pi*(-321*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2 + 
      w^4*(-141*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2) + 
      4*w^2*(-189*I + 41*Sqrt[3]*x1 - 41*Sqrt[3]*x2) + 
      12*w^3*(-14*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2) + 
      12*w*(-38*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2)) + 
    4*CF*Pi^2*(-54 - (37*I)*Sqrt[3]*x1 + (37*I)*Sqrt[3]*x2 + 
      I*w^4*(54*I + 37*Sqrt[3]*x1 - 37*Sqrt[3]*x2) - 
      (28*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (28*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      56*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)) + 
    (6*CF*(-120 - (79*I)*Sqrt[3]*x1 + (79*I)*Sqrt[3]*x2 - 
       (13*I)*w^4*(-369*I + 188*Sqrt[3]*x1 - 188*Sqrt[3]*x2) + 
       3*w*(130 + (71*I)*Sqrt[3]*x1 - (71*I)*Sqrt[3]*x2) + 
       3*w^9*(151 + (78*I)*Sqrt[3]*x1 - (78*I)*Sqrt[3]*x2) + 
       w^10*(-141 - (86*I)*Sqrt[3]*x1 + (86*I)*Sqrt[3]*x2) + 
       w^2*(-1365 - (743*I)*Sqrt[3]*x1 + (743*I)*Sqrt[3]*x2) + 
       w^8*(-1491 - (785*I)*Sqrt[3]*x1 + (785*I)*Sqrt[3]*x2) + 
       w^3*(2877 + (1444*I)*Sqrt[3]*x1 - (1444*I)*Sqrt[3]*x2) + 
       w^7*(3024 + (1493*I)*Sqrt[3]*x1 - (1493*I)*Sqrt[3]*x2) + 
       w^6*(-4902 - (2479*I)*Sqrt[3]*x1 + (2479*I)*Sqrt[3]*x2) + 
       w^5*(5478 + (2708*I)*Sqrt[3]*x1 - (2708*I)*Sqrt[3]*x2)))/
     (1 - w + w^2)^3 - 6*(1 + w)^2*(22*CA*(-1 + w)^2 - 
      4*(1 + nl)*(-1 + w)^2 - 9*CF*(3 + 2*w + 3*w^2))*Log[\[Mu]mH2]))/
  (144*Pi*v^2*(-1 + w)^4) + (CA*CF*mbMSBar^2*mH*G[0, 0, w]*
   (-12*(-1 + w)*((9*I)*CF*Pi*(-1 + w^2)^2 + 
      54*CF*(-1 - 5*w - 8*w^2 + w^3 + 2*w^4) + 
      2*(1 + nl)*(3 - 14*w + 32*w^2 - 2*w^3 + 9*w^4 - 
        (2*I)*Pi*(-1 + w^2)^2) + 11*CA*(-3 + 14*w - 32*w^2 + 2*w^3 - 9*w^4 + 
        (2*I)*Pi*(-1 + w^2)^2)) - 
    (-(CA*(-1 + w)*(1 - w + w^2)^2*(-997 + 3289*w - 9773*w^2 + 11068*w^3 - 
         11717*w^4 + 5233*w^5 - 3229*w^6 + (6*I)*Pi*(49 - 109*w + 203*w^2 - 
           262*w^3 + 203*w^4 - 109*w^5 + w^6) + 
         12*Pi^2*(5 - 23*w - w^2 - 12*w^3 - w^4 - 23*w^5 + 5*w^6))) + 
      4*(1 - w + w^2)^3*(-1 - 71*w + 296*w^2 + 120*w^3 + 177*w^4 + 39*w^5 - 
        (18*I)*Pi*(-1 + w + 6*w^2 - 6*w^3 - w^4 + w^5) + 
        2*nl*(-1 + w)*((3*I)*Pi*(-1 + w^2)^2 - 2*(7 - 24*w + 22*w^2 + 
            12*w^3 + 25*w^4))) + 2*CF*(2*Pi^2*(-1 + w)*(1 - w + w^2)^3*
         (12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2 - (4*I)*w^2*(-3*I + Sqrt[3]*x1 - 
            Sqrt[3]*x2) + w^4*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
          w*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
          w^3*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2)) + 
        3*((-18*I)*w^9*(-560*I + 139*Sqrt[3]*x1 - 139*Sqrt[3]*x2) + 
          4*(120 + (43*I)*Sqrt[3]*x1 - (43*I)*Sqrt[3]*x2) + 
          14*w^10*(207 + (59*I)*Sqrt[3]*x1 - (59*I)*Sqrt[3]*x2) + 
          w^11*(-597 - (209*I)*Sqrt[3]*x1 + (209*I)*Sqrt[3]*x2) + 
          42*w^6*(1268 + (319*I)*Sqrt[3]*x1 - (319*I)*Sqrt[3]*x2) + 
          w*(-2022 - (670*I)*Sqrt[3]*x1 + (670*I)*Sqrt[3]*x2) + 
          6*w^4*(6197 + (1740*I)*Sqrt[3]*x1 - (1740*I)*Sqrt[3]*x2) + 
          3*w^8*(7947 + (1895*I)*Sqrt[3]*x1 - (1895*I)*Sqrt[3]*x2) + 
          w^2*(7683 + (2473*I)*Sqrt[3]*x1 - (2473*I)*Sqrt[3]*x2) + 
          w^3*(-19632 - (5812*I)*Sqrt[3]*x1 + (5812*I)*Sqrt[3]*x2) + 
          w^7*(-41394 - (9948*I)*Sqrt[3]*x1 + (9948*I)*Sqrt[3]*x2) + 
          w^5*(-51327 - (13517*I)*Sqrt[3]*x1 + (13517*I)*Sqrt[3]*x2)) - 
        3*Pi*(-1 + w)*(1 - w + w^2)^3*(3*w^4*(-25*I + 8*Sqrt[3]*x1 - 
            8*Sqrt[3]*x2) + 3*(-33*I + 8*Sqrt[3]*x1 - 8*Sqrt[3]*x2) + 
          4*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
          2*w^2*(126*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
          w^3*(300*I - 40*Sqrt[3]*x1 + 40*Sqrt[3]*x2))) + 
      6*(22*CA + 9*CF - 4*(1 + nl))*(1 + w)^2*(-1 + 2*w - 2*w^2 + w^3)^3*
       Log[\[Mu]mH2])/(1 - w + w^2)^3))/(288*Pi*v^2*(-1 + w)^5) + 
 (CA*CF^2*mbMSBar^2*mH*(-76 - (41*I)*Pi - 4*Pi^2 + (6*I)*Pi^3 - 448*w - 
    (544*I)*Pi*w + 220*Pi^2*w + (48*I)*Pi^3*w + (256*I)*Pi*w^2 - 
    336*Pi^2*w^2 - (108*I)*Pi^3*w^2 + 448*w^3 + (736*I)*Pi*w^3 - 
    236*Pi^2*w^3 + (48*I)*Pi^3*w^3 + 76*w^4 + (153*I)*Pi*w^4 - 64*Pi^2*w^4 + 
    (6*I)*Pi^3*w^4 + 16*G[0, 0, w] - (18*I)*Pi*G[0, 0, w] - 
    376*w*G[0, 0, w] - (144*I)*Pi*w*G[0, 0, w] + 528*w^2*G[0, 0, w] + 
    (324*I)*Pi*w^2*G[0, 0, w] + 536*w^3*G[0, 0, w] - 
    (144*I)*Pi*w^3*G[0, 0, w] + 136*w^4*G[0, 0, w] - 
    (18*I)*Pi*w^4*G[0, 0, w] + 20*G[0, 1, w] + (24*I)*Pi*G[0, 1, w] + 
    640*w*G[0, 1, w] + (192*I)*Pi*w*G[0, 1, w] - 96*w^2*G[0, 1, w] - 
    (432*I)*Pi*w^2*G[0, 1, w] - 1184*w^3*G[0, 1, w] + 
    (192*I)*Pi*w^3*G[0, 1, w] - 220*w^4*G[0, 1, w] + 
    (24*I)*Pi*w^4*G[0, 1, w] + 68*G[1, 0, w] + (60*I)*Pi*G[1, 0, w] + 
    1024*w*G[1, 0, w] + (480*I)*Pi*w*G[1, 0, w] - 960*w^2*G[1, 0, w] - 
    (1080*I)*Pi*w^2*G[1, 0, w] - 800*w^3*G[1, 0, w] + 
    (480*I)*Pi*w^3*G[1, 0, w] - 172*w^4*G[1, 0, w] + 
    (60*I)*Pi*w^4*G[1, 0, w] - 240*G[1, 1, w] - (96*I)*Pi*G[1, 1, w] - 
    1824*w*G[1, 1, w] - (768*I)*Pi*w*G[1, 1, w] + 
    (1728*I)*Pi*w^2*G[1, 1, w] + 1824*w^3*G[1, 1, w] - 
    (768*I)*Pi*w^3*G[1, 1, w] + 240*w^4*G[1, 1, w] - 
    (96*I)*Pi*w^4*G[1, 1, w] + 18*G[0, 0, 0, w] + 144*w*G[0, 0, 0, w] - 
    324*w^2*G[0, 0, 0, w] + 144*w^3*G[0, 0, 0, w] + 18*w^4*G[0, 0, 0, w] + 
    12*G[0, 0, 1, w] + 96*w*G[0, 0, 1, w] - 216*w^2*G[0, 0, 1, w] + 
    96*w^3*G[0, 0, 1, w] + 12*w^4*G[0, 0, 1, w] - 24*G[0, 1, 0, w] - 
    192*w*G[0, 1, 0, w] + 432*w^2*G[0, 1, 0, w] - 192*w^3*G[0, 1, 0, w] - 
    24*w^4*G[0, 1, 0, w] - 48*G[0, 1, 1, w] - 384*w*G[0, 1, 1, w] + 
    864*w^2*G[0, 1, 1, w] - 384*w^3*G[0, 1, 1, w] - 48*w^4*G[0, 1, 1, w] - 
    60*G[1, 0, 0, w] - 480*w*G[1, 0, 0, w] + 1080*w^2*G[1, 0, 0, w] - 
    480*w^3*G[1, 0, 0, w] - 60*w^4*G[1, 0, 0, w] + 24*G[1, 0, 1, w] + 
    192*w*G[1, 0, 1, w] - 432*w^2*G[1, 0, 1, w] + 192*w^3*G[1, 0, 1, w] + 
    24*w^4*G[1, 0, 1, w] + 96*G[1, 1, 0, w] + 768*w*G[1, 1, 0, w] - 
    1728*w^2*G[1, 1, 0, w] + 768*w^3*G[1, 1, 0, w] + 96*w^4*G[1, 1, 0, w] - 
    81*Log[\[Mu]mH2] - (6*I)*Pi*Log[\[Mu]mH2] + 6*Pi^2*Log[\[Mu]mH2] - 
    672*w*Log[\[Mu]mH2] - (408*I)*Pi*w*Log[\[Mu]mH2] + 
    48*Pi^2*w*Log[\[Mu]mH2] + (192*I)*Pi*w^2*Log[\[Mu]mH2] - 
    108*Pi^2*w^2*Log[\[Mu]mH2] + 672*w^3*Log[\[Mu]mH2] + 
    (552*I)*Pi*w^3*Log[\[Mu]mH2] + 48*Pi^2*w^3*Log[\[Mu]mH2] + 
    81*w^4*Log[\[Mu]mH2] + (90*I)*Pi*w^4*Log[\[Mu]mH2] + 
    6*Pi^2*w^4*Log[\[Mu]mH2] - 6*G[0, 0, w]*Log[\[Mu]mH2] - 
    48*w*G[0, 0, w]*Log[\[Mu]mH2] + 108*w^2*G[0, 0, w]*Log[\[Mu]mH2] - 
    48*w^3*G[0, 0, w]*Log[\[Mu]mH2] - 6*w^4*G[0, 0, w]*Log[\[Mu]mH2] - 
    12*G[0, 1, w]*Log[\[Mu]mH2] - 96*w*G[0, 1, w]*Log[\[Mu]mH2] + 
    216*w^2*G[0, 1, w]*Log[\[Mu]mH2] - 96*w^3*G[0, 1, w]*Log[\[Mu]mH2] - 
    12*w^4*G[0, 1, w]*Log[\[Mu]mH2] + 24*G[1, 0, w]*Log[\[Mu]mH2] + 
    192*w*G[1, 0, w]*Log[\[Mu]mH2] - 432*w^2*G[1, 0, w]*Log[\[Mu]mH2] + 
    192*w^3*G[1, 0, w]*Log[\[Mu]mH2] + 24*w^4*G[1, 0, w]*Log[\[Mu]mH2] - 
    18*Log[\[Mu]mH2]^2 - 252*w*Log[\[Mu]mH2]^2 + 252*w^3*Log[\[Mu]mH2]^2 + 
    18*w^4*Log[\[Mu]mH2]^2 + 2*G[1, w]*(-97 - 640*w + 640*w^3 + 97*w^4 + 
      18*Pi^2*(-1 + w)^2*(1 + 10*w + w^2) + 
      (2*I)*Pi*(-17 - 256*w + 240*w^2 + 200*w^3 + 43*w^4) + 
      12*(-1 - 9*w + 9*w^2 + w^3)*((-I)*Pi*(-1 + w) + 4*(1 + w))*
       Log[\[Mu]mH2]) - G[0, w]*(-41 - 544*w + 256*w^2 + 736*w^3 + 153*w^4 + 
      12*Pi^2*(-1 + w)^2*(1 + 10*w + w^2) + 
      (8*I)*Pi*(2 - 47*w + 66*w^2 + 67*w^3 + 17*w^4) + 
      6*(-1 - 68*w + 32*w^2 + 92*w^3 + 15*w^4 - I*Pi*(-1 + w)^2*
         (1 + 10*w + w^2))*Log[\[Mu]mH2])))/(32*Pi*v^2*(-1 + w)^4) + 
 ((I/576)*CA*CF*mbMSBar^2*mH*G[0, w]*
   ((-4*I)*(1 - w + w^2)^3*(27 + 337*w - 332*w^2 + 116*w^3 - 409*w^4 + 
      261*w^5 + 4*Pi^2*(-11 + 11*w + 52*w^2 - 52*w^3 - 11*w^4 + 11*w^5) + 
      (2*I)*Pi*(-19 + 31*w + 20*w^2 + 324*w^3 + 111*w^4 + 93*w^5) + 
      nl*(-1 + w)*(-21 - 296*w + 272*w^2 + 64*w^3 + 27*w^4 + 
        12*Pi^2*(-1 + w^2)^2 - (4*I)*Pi*(5 - 6*w - 52*w^2 + 30*w^3 + 
          23*w^4))) + 12*(-1 + w)*(1 - w + w^2)^3*
     (2*(11*CA - 2*(1 + nl))*(Pi*(-1 + w^2)^2 + 
        (2*I)*w*(-5 + 8*w + w^2 + 3*w^3)) + 
      9*CF*(Pi*(-1 + w^2)^2 - (3*I)*(-1 - 8*w - 16*w^2 + 3*w^4)))*
     Log[\[Mu]mH2] - CA*(-1 + w)*(1 - w + w^2)^2*
     (24*Pi^3*(3 - 15*w - w^2 - 8*w^3 - w^4 - 15*w^5 + 3*w^6) - 
      (12*I)*Pi^2*(1 + 59*w - 231*w^2 + 324*w^3 - 225*w^4 + 53*w^5 + 
        39*w^6) - 2*Pi*(601 - 1045*w + 3305*w^2 - 4732*w^3 + 6041*w^4 - 
        3781*w^5 + 2041*w^6) - I*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3]))) + 
    6*CF*((4*I)*Pi^2*(-1 + w)*(1 - w + w^2)^3*(11 - 78*w + 112*w^2 - 74*w^3 + 
        9*w^4) + 8*Pi^3*(1 - w + w^2)^3*(-1 + w - w^4 + w^5) + 
      12*Pi*(12 + 16*w - 10*w^2 - 384*w^3 + 1373*w^4 - 2678*w^5 + 3221*w^6 - 
        2645*w^7 + 1311*w^8 - 321*w^9 - 56*w^10 + 41*w^11) + 
      (3*I)*(-1 + 2*w - 2*w^2 + w^3)*(-23 + w^5*(458 - 32*Zeta[3]) + 
        w^7*(814 - 32*Zeta[3]) - 48*Zeta[3] - 8*w^4*(1 + 4*Zeta[3]) + 
        w^8*(-383 + 16*Zeta[3]) + w^6*(-875 + 48*Zeta[3]) + 
        w^3*(254 + 96*Zeta[3]) + w*(322 + 96*Zeta[3]) - 
        w^2*(287 + 144*Zeta[3])))))/(Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar^2*mH*G[1, w]*(CA*(1 - w + w^2)^2*(2601 + 807*w - 807*w^2 + 
      807*w^4 - 807*w^5 - 2601*w^6 + 4*Pi^2*(-47 - 817*w + 2009*w^2 - 
        2488*w^3 + 1775*w^4 - 583*w^5 + 151*w^6) + 
      (8*I)*Pi*(368 - 521*w + 214*w^2 - 386*w^3 + 412*w^4 - 719*w^5 + 
        170*w^6)) - 8*(1 - w + w^2)^3*
     (nl*(45 + 66*w - 66*w^3 - 45*w^4 + 2*Pi^2*(-1 + w^2)^2 + 
        I*Pi*(47 + 72*w - 214*w^2 + 11*w^4)) - 
      2*(9*Pi^2*(-1 + w^2)^2 + 9*(-4 - 3*w + 3*w^3 + 4*w^4) + 
        (2*I)*Pi*(5 + 21*w + 38*w^2 + 39*w^3 + 14*w^4))) + 
    (24*I)*(1 + w)^2*(1 - w + w^2)^3*(-9*CF*(1 + w)*(I + Pi - I*w + Pi*w) + 
      11*CA*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)) - 
      2*(1 + nl)*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)))*Log[\[Mu]mH2] + 
    2*CF*(40*Pi^3*(-1 + w)^2*w*(1 - w + w^2)^3*(-3*I + Sqrt[3]*x1 - 
        Sqrt[3]*x2) + 2*Pi^2*(1 - w + w^2)^3*(-147 - (74*I)*Sqrt[3]*x1 + 
        (74*I)*Sqrt[3]*x2 + (2*I)*w^2*(735*I + 26*Sqrt[3]*x1 - 
          26*Sqrt[3]*x2) + 4*w*(699 + (59*I)*Sqrt[3]*x1 - 
          (59*I)*Sqrt[3]*x2) + w^4*(-831 - (74*I)*Sqrt[3]*x1 + 
          (74*I)*Sqrt[3]*x2) + 4*w^3*(555 + (107*I)*Sqrt[3]*x1 - 
          (107*I)*Sqrt[3]*x2)) - 
      3*Pi*(w^6*(15591*I + 2453*Sqrt[3]*x1 - 2453*Sqrt[3]*x2) + 
        3*w^4*(4767*I + 841*Sqrt[3]*x1 - 841*Sqrt[3]*x2) - 
        4*w^5*(4410*I + 691*Sqrt[3]*x1 - 691*Sqrt[3]*x2) + 
        6*w^2*(617*I + 89*Sqrt[3]*x1 - 89*Sqrt[3]*x2) + 
        6*w^8*(659*I + 75*Sqrt[3]*x1 - 75*Sqrt[3]*x2) + 
        3*w^10*(-47*I + 15*Sqrt[3]*x1 - 15*Sqrt[3]*x2) + 
        59*(3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + w^9*(-849*I - 11*Sqrt[3]*x1 + 
          11*Sqrt[3]*x2) + w*(-1083*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2) + 
        w^7*(-10041*I - 1127*Sqrt[3]*x1 + 1127*Sqrt[3]*x2) + 
        w^3*(-8667*I - 1225*Sqrt[3]*x1 + 1225*Sqrt[3]*x2)) + 
      3*(-1 + 2*w - 2*w^2 + w^3)*(-543 - (163*I)*Sqrt[3]*x1 + 
        (163*I)*Sqrt[3]*x2 + w^7*(-543 - (163*I)*Sqrt[3]*x1 + 
          (163*I)*Sqrt[3]*x2) + 12*w^2*(-91 + 36*Zeta[3] + 
          (3*I)*Sqrt[3]*x1*(-13 + 4*Zeta[3]) - (3*I)*Sqrt[3]*x2*
           (-13 + 4*Zeta[3])) + 3*w*(181 - 48*Zeta[3] - 
          I*Sqrt[3]*x1*(-103 + 16*Zeta[3]) + I*Sqrt[3]*x2*
           (-103 + 16*Zeta[3])) + 3*w^6*(181 + 48*Zeta[3] + 
          I*Sqrt[3]*x1*(103 + 16*Zeta[3]) - I*Sqrt[3]*x2*
           (103 + 16*Zeta[3])) - (12*I)*w^5*(3*Sqrt[3]*x1*(13 + 4*Zeta[3]) - 
          3*Sqrt[3]*x2*(13 + 4*Zeta[3]) - I*(91 + 36*Zeta[3])) + 
        2*w^3*(6 - 360*Zeta[3] - I*Sqrt[3]*x1*(-73 + 120*Zeta[3]) + 
          I*Sqrt[3]*x2*(-73 + 120*Zeta[3])) + 
        2*w^4*(6 + 360*Zeta[3] + I*Sqrt[3]*x1*(73 + 120*Zeta[3]) - 
          I*Sqrt[3]*x2*(73 + 120*Zeta[3]))))))/
  (288*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar^2*mH*(-180*(-1 + w)*(1 - w + w^2)^3*
     (9*CF*(-47 - 76*w + 76*w^3 + 47*w^4 + 2*Pi^2*(-1 + w^2)^2 - 
        (6*I)*Pi*(-1 - 8*w - 16*w^2 + 3*w^4)) - 
      8*(1 + nl)*(Pi^2*(-1 + w^2)^2 + (2*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-4 - 3*w + 3*w^3 + 4*w^4)) + 4*CA*(11*Pi^2*(-1 + w^2)^2 + 
        (22*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-51 - 47*w + 47*w^3 + 51*w^4)))*Log[\[Mu]mH2] - 
    1080*(11*CA + 9*CF - 2*(1 + nl))*(-1 + w)^2*(1 + w^3)^3*Log[\[Mu]mH2]^2 + 
    3*CA*(-1 + w)*(1 - w + w^2)^2*(12*Pi^4*(37 - 157*w - 3*w^2 - 80*w^3 - 
        3*w^4 - 157*w^5 + 37*w^6) - (80*I)*Pi^3*(4 + 56*w - 223*w^2 + 
        311*w^3 - 214*w^4 + 47*w^5 + 37*w^6) - 
      20*Pi^2*(637 - 1385*w + 3133*w^2 - 4132*w^3 + 4813*w^4 - 3065*w^5 + 
        1621*w^6) - (10*I)*Pi*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3])) - 
      5*(1 - w + w^2)*(w^3*(1616 - 6048*Zeta[3]) + 5568*w^2*Zeta[3] + 
        25*(-769 + 96*Zeta[3]) - 16*w*(101 + 306*Zeta[3]) + 
        w^4*(19225 + 2112*Zeta[3]))) + (40*I)*(1 - w + w^2)^3*
     ((-9*I)*(-1 + w)^2*(129 + 268*w + 268*w^2 + 129*w^3) + 
      3*Pi*(-1 + w)*(-27 - 364*w - 32*w^2 - 148*w^3 + 261*w^4) + 
      72*Pi^3*(-1 + w + 5*w^2 - 5*w^3 - w^4 + w^5) + 
      (4*I)*Pi^2*(-20 - 25*w + 61*w^2 + 245*w^3 + 97*w^4 + 74*w^5) + 
      3*nl*(-1 + w)*(8*Pi^3*(-1 + w^2)^2 + Pi*(-21 - 296*w + 272*w^2 + 
          64*w^3 + 27*w^4) - (2*I)*Pi^2*(13 - 22*w - 58*w^2 + 38*w^3 + 
          43*w^4) - I*(-1 + w^2)*(308 + w - 48*Zeta[3] + 
          4*w^2*(77 + 12*Zeta[3])))) + 
    2*CF*(4*Pi^4*(-1 + w)*(1 - w + w^2)^3*
       ((3*I)*w^4*(51*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) - 
        (50*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
        (50*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        100*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
        3*(-51 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2)) + 
      30*Pi^2*(-2529 - (755*I)*Sqrt[3]*x1 + (755*I)*Sqrt[3]*x2 - 
        (16*I)*w^4*(-10065*I + 2602*Sqrt[3]*x1 - 2602*Sqrt[3]*x2) + 
        36*w*(240 + (79*I)*Sqrt[3]*x1 - (79*I)*Sqrt[3]*x2) + 
        12*w^10*(-776 - (283*I)*Sqrt[3]*x1 + (283*I)*Sqrt[3]*x2) + 
        3*w^11*(567 + (289*I)*Sqrt[3]*x1 - (289*I)*Sqrt[3]*x2) + 
        3*w^9*(13029 + (3403*I)*Sqrt[3]*x1 - (3403*I)*Sqrt[3]*x2) + 
        15*w^5*(15185 + (3587*I)*Sqrt[3]*x1 - (3587*I)*Sqrt[3]*x2) + 
        8*w^7*(22938 + (4985*I)*Sqrt[3]*x1 - (4985*I)*Sqrt[3]*x2) + 
        w^2*(-31755 - (10129*I)*Sqrt[3]*x1 + (10129*I)*Sqrt[3]*x2) + 
        w^8*(-101073 - (22951*I)*Sqrt[3]*x1 + (22951*I)*Sqrt[3]*x2) + 
        w^3*(82269 + (23351*I)*Sqrt[3]*x1 - (23351*I)*Sqrt[3]*x2) + 
        w^6*(-238419 - (53437*I)*Sqrt[3]*x1 + (53437*I)*Sqrt[3]*x2)) + 
      60*Pi^3*(-1 + w)*(1 - w + w^2)^3*(-135*I + 38*Sqrt[3]*x1 - 
        38*Sqrt[3]*x2 + w^4*(-147*I + 38*Sqrt[3]*x1 - 38*Sqrt[3]*x2) + 
        8*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-228*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w^3*(504*I - 80*Sqrt[3]*x1 + 80*Sqrt[3]*x2)) - 
      90*Pi*(-1 + 2*w - 2*w^2 + w^3)*(-2679*I + 870*Sqrt[3]*x1 - 
        870*Sqrt[3]*x2 - (48*I)*Zeta[3] - 32*Sqrt[3]*x1*Zeta[3] + 
        32*Sqrt[3]*x2*Zeta[3] + w^8*(531*I + 16*Sqrt[3]*x2*(35 - 2*Zeta[3]) - 
          (48*I)*Zeta[3] + 16*Sqrt[3]*x1*(-35 + 2*Zeta[3])) + 
        8*w^4*(544*Sqrt[3]*x1 - 544*Sqrt[3]*x2 - (3*I)*(545 + 4*Zeta[3])) - 
        2*w^5*(32*Sqrt[3]*x1*(16 + Zeta[3]) - 32*Sqrt[3]*x2*(16 + Zeta[3]) - 
          (3*I)*(741 + 16*Zeta[3])) + 
        2*w^3*(2*Sqrt[3]*x2*(963 - 16*Zeta[3]) + 2*Sqrt[3]*x1*
           (-963 + 16*Zeta[3]) + (3*I)*(2053 + 16*Zeta[3])) - 
        2*w^7*(Sqrt[3]*x2*(771 - 32*Zeta[3]) - (12*I)*(-91 + 4*Zeta[3]) + 
          Sqrt[3]*x1*(-771 + 32*Zeta[3])) + 
        2*w*(Sqrt[3]*x2*(657 - 32*Zeta[3]) + (6*I)*(409 + 8*Zeta[3]) + 
          Sqrt[3]*x1*(-657 + 32*Zeta[3])) + 
        w^6*(2*Sqrt[3]*x2*(299 - 48*Zeta[3]) + 2*Sqrt[3]*x1*
           (-299 + 48*Zeta[3]) - (3*I)*(277 + 48*Zeta[3])) - 
        3*w^2*(4*Sqrt[3]*x1*(-305 + 8*Zeta[3]) - 4*Sqrt[3]*x2*
           (-305 + 8*Zeta[3]) + I*(3947 + 48*Zeta[3]))) + 
      45*(-1 + w)*(1 - w + w^2)^3*(-8715 - (3332*I)*Sqrt[3]*x1 + 
        (3332*I)*Sqrt[3]*x2 + 1776*Zeta[3] + (832*I)*Sqrt[3]*x1*Zeta[3] - 
        (832*I)*Sqrt[3]*x2*Zeta[3] + 48*w^2*(57 + (8*I)*Sqrt[3]*x1 - 
          (8*I)*Sqrt[3]*x2)*Zeta[3] + 2*w^3*(1149 - 336*Zeta[3] + 
          (2*I)*Sqrt[3]*x1*(369 + 40*Zeta[3]) - (2*I)*Sqrt[3]*x2*
           (369 + 40*Zeta[3])) + (2*I)*w*(2*Sqrt[3]*x2*(369 - 136*Zeta[3]) + 
          2*Sqrt[3]*x1*(-369 + 136*Zeta[3]) + (3*I)*(383 + 144*Zeta[3])) + 
        w^4*(8715 + 2544*Zeta[3] + (4*I)*Sqrt[3]*x1*(833 + 208*Zeta[3]) - 
          (4*I)*Sqrt[3]*x2*(833 + 208*Zeta[3]))))))/
  (17280*Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3)


==> DelataC1C2_2_bbbb_MSBar.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


(mbMSBar*mbMSBar*mH*((-3*CA*CF*(1024 - 12*(74 + 99*CA - 198*CF)*z + 
      (145 + 402*CA - 804*CF)*z^2)*FF[1])/4 + 
   (3*CA*CF*(448 - 328*z + 43*z^2 + 6*CA*(464 - 218*z + 17*z^2) - 
      12*CF*(464 - 218*z + 17*z^2))*FF[2])/2 + 
   6*CA*CF*(-4 + z)*(-56 + CF*(696 - 276*z) + 25*z + 6*CA*(-58 + 23*z))*
    FF[3] + 4*CA*CF*(256 - 2*(94 + 117*CA - 234*CF)*z + 
     (22 + 81*CA - 162*CF)*z^2)*\[Beta]*FF[4] - 18*CA*(CA - 2*CF)*CF*z^2*
    FF[5] + 36*CA*(CA - 2*CF)*CF*z*(-18 + 5*z)*\[Beta]*FF[6] - 
   48*CA*CF*(-6 + 3*CA*(-1 + z) - 6*CF*(-1 + z) - 4*z + z^2)*FF[7] - 
   36*CA*(CA - 2*CF)*CF*z*(-18 + 5*z)*\[Beta]*FF[8] - 
   72*CA*(CA - 2*CF)*CF*(2 - 4*z + z^2)*FF[9]))/(6912*Pi^2*v^2*z^2)


==> DelataC2C2_1_MSBar.m <==
(3*mbMSBar^2*mH*(((-4 + z)/z)^(3/2)*
    (((-17 + (-40 + (28*I)*Pi)*w + (32*I)*Pi*w^2 + (40 + (4*I)*Pi)*w^3 + 
         (17 - (12*I)*Pi)*w^4)/(1 + w)^2 + 16*(1 - w^2 + I*Pi*(1 + w^2))*
        G[-1, w] + (4*w*(-7 - 8*w - w^2 + 3*w^3)*G[0, w])/(1 + w)^2 + 
       4*(-1 + w^2 + (2*I)*Pi*(1 + w^2))*G[1, w] + 
       8*(1 + w^2)*(-2*G[-1, 0, w] + 2*G[0, -1, w] + G[0, 1, w] - 
         G[1, 0, w]))/(3*(-1 + w^2)) + 2*Log[\[Mu]mH2]) - 
   (4*Sqrt[-4 + z]*(4 + 3*Log[z] + 3*Log[\[Mu]mH2]))/z^(3/2)))/(8*Pi*v^2)


==> DelataC2C2_2_Tilde_MSBar.m <==
-(CA*mbMSBar^2*mH*Sqrt[-4 + z]*(4 + 3*Log[z] + 3*Log[\[Mu]mH2])*
    (-51 - 250*w + (156*I)*Pi*w - 275*w^2 + (264*I)*Pi*w^2 + (288*I)*Pi*w^3 + 
     275*w^4 + (36*I)*Pi*w^4 + 250*w^5 - (84*I)*Pi*w^5 + 51*w^6 - 
     (84*I)*Pi*w^6 + 7*w*z - (18*I)*Pi*w*z - 4*w^2*z + 4*w^4*z + 
     (12*I)*Pi*w^4*z - 7*w^5*z + (6*I)*Pi*w^5*z + (12*I)*Pi*w^6*z + 
     8*(1 + w)^2*((2*I)*Pi*(3 + 6*w + 6*w^3 + 3*w^4 - 2*w^2*(-7 + z)) + 
       (-1 + w^2)*(-10 - 12*w + w^2*(-10 + z) + z))*G[-1, w] - 
     6*w*(26 + 44*w + 48*w^2 + w^4*(-14 + z) + 2*w^5*(-7 + z) - 3*z + 
       2*w^3*(3 + z))*G[0, w] + 4*G[1, w] + (24*I)*Pi*G[1, w] - 
     16*w*G[1, w] + (96*I)*Pi*w*G[1, w] - 44*w^2*G[1, w] + 
     (232*I)*Pi*w^2*G[1, w] + (320*I)*Pi*w^3*G[1, w] + 44*w^4*G[1, w] + 
     (232*I)*Pi*w^4*G[1, w] + 16*w^5*G[1, w] + (96*I)*Pi*w^5*G[1, w] - 
     4*w^6*G[1, w] + (24*I)*Pi*w^6*G[1, w] - 4*z*G[1, w] - 8*w*z*G[1, w] - 
     4*w^2*z*G[1, w] - (16*I)*Pi*w^2*z*G[1, w] - (32*I)*Pi*w^3*z*G[1, w] + 
     4*w^4*z*G[1, w] - (16*I)*Pi*w^4*z*G[1, w] + 8*w^5*z*G[1, w] + 
     4*w^6*z*G[1, w] - 48*G[-1, 0, w] - 192*w*G[-1, 0, w] - 
     464*w^2*G[-1, 0, w] - 640*w^3*G[-1, 0, w] - 464*w^4*G[-1, 0, w] - 
     192*w^5*G[-1, 0, w] - 48*w^6*G[-1, 0, w] + 32*w^2*z*G[-1, 0, w] + 
     64*w^3*z*G[-1, 0, w] + 32*w^4*z*G[-1, 0, w] + 48*G[0, -1, w] + 
     192*w*G[0, -1, w] + 464*w^2*G[0, -1, w] + 640*w^3*G[0, -1, w] + 
     464*w^4*G[0, -1, w] + 192*w^5*G[0, -1, w] + 48*w^6*G[0, -1, w] - 
     32*w^2*z*G[0, -1, w] - 64*w^3*z*G[0, -1, w] - 32*w^4*z*G[0, -1, w] + 
     24*G[0, 1, w] + 96*w*G[0, 1, w] + 232*w^2*G[0, 1, w] + 
     320*w^3*G[0, 1, w] + 232*w^4*G[0, 1, w] + 96*w^5*G[0, 1, w] + 
     24*w^6*G[0, 1, w] - 16*w^2*z*G[0, 1, w] - 32*w^3*z*G[0, 1, w] - 
     16*w^4*z*G[0, 1, w] - 24*G[1, 0, w] - 96*w*G[1, 0, w] - 
     232*w^2*G[1, 0, w] - 320*w^3*G[1, 0, w] - 232*w^4*G[1, 0, w] - 
     96*w^5*G[1, 0, w] - 24*w^6*G[1, 0, w] + 16*w^2*z*G[1, 0, w] + 
     32*w^3*z*G[1, 0, w] + 16*w^4*z*G[1, 0, w] - 18*Log[\[Mu]mH2] - 
     72*w*Log[\[Mu]mH2] - 90*w^2*Log[\[Mu]mH2] + 90*w^4*Log[\[Mu]mH2] + 
     72*w^5*Log[\[Mu]mH2] + 18*w^6*Log[\[Mu]mH2]))/
  (18*Pi*v^2*(-1 + w)*(1 + w)^5*z^(3/2)) + 
 (CA*mbMSBar^2*mH*((-4 + z)/z)^(3/2)*(64*(4 + 3*Log[z] + 3*Log[\[Mu]mH2])^2 - 
    (-4 + z)*(2451 + 32*Pi^2 + 32*Pi^2*Log[2] + 564*Log[z]^2 + 
      1940*Log[\[Mu]mH2] + 564*Log[\[Mu]mH2]^2 + 
      4*Log[z]*(485 + 282*Log[\[Mu]mH2]) - 48*Zeta[3])))/
  (192*Pi*v^2*(-4 + z)^2) + (CA*mbMSBar^2*mH*(1 - 4/z)^(3/2)*
   (((-I/54)*Pi^3*(-3 - 37*w + 131*w^2 + 205*w^3 + 66*w^4 + 22*w^5))/
     ((-1 + w)^2*(1 + w)^3) + (Pi^4*(19 - 528*w - 1986*w^2 - 5226*w^3 - 
       1774*w^4 - 528*w^5 + 231*w^6))/(1620*(-1 + w^2)^3) + 
    ((I/324)*Pi*(503 - 6*(-7905 + 242*nl)*w + (-14605 + 756*nl)*w^2 + 
       22*(-2963 + 72*nl)*w^3 - 6*(-34731 + 916*nl)*w^4 + 
       2*(-96187 + 2556*nl)*w^5 + (81929 - 1440*nl)*w^6 - 
       6*(-2271 + 170*nl)*w^7 + (-31015 + 1332*nl)*w^8))/
     ((-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
    (98681 + 204550*w + 98681*w^2 - 18*nl*(195 + 374*w + 195*w^2))/
     (1296*(1 + w)^2) + (Pi^2*(-117 - 84*w - 1732*w^2 - 160*w^3 + 11106*w^4 - 
       26382*w^5 + 31012*w^6 - 7596*w^7 - 18084*w^8 + 34216*w^9 - 
       21794*w^10 + 9318*w^11 + 281*w^12 + nl*(1 - w + w^2)^3*
        (3 - 2*w + 45*w^2 + 164*w^3 - 71*w^4 - 162*w^5 + 23*w^6)))/
     (54*(-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (((8*I)/27)*Pi*(-45 + 471*w - 321*w^2 + nl*(-1 - 12*w + 11*w^2))*
      G[-1, w])/(-1 + w^2) + ((2*nl*(1 - w + w^2)^2*(59 + 136*w + 59*w^2) - 
       3*(993 + 736*w - 1424*w^2 + 4130*w^3 - 1424*w^4 + 736*w^5 + 993*w^6))*
      G[-1, w])/(27*(1 + w^3)^2) + 
    ((I/27)*Pi^3*w*(-18 - 75*w - 26*w^2 - 65*w^3 - 18*w^4 + 10*w^5)*G[0, w])/
     (-1 + w^2)^3 + ((-503 + 6*(-7905 + 242*nl)*w + (14605 - 756*nl)*w^2 - 
       22*(-2963 + 72*nl)*w^3 + 6*(-34731 + 916*nl)*w^4 + 
       (192374 - 5112*nl)*w^5 + (-81929 + 1440*nl)*w^6 + 
       6*(-2271 + 170*nl)*w^7 + (31015 - 1332*nl)*w^8)*G[0, w])/
     (324*(-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
    ((I/54)*Pi*(-38 + (1061 - 108*nl)*w + (-6221 + 348*nl)*w^2 + 
       (4176 - 312*nl)*w^3 + (15539 - 360*nl)*w^4 + (-44291 + 1440*nl)*w^5 + 
       (51160 - 1692*nl)*w^6 + (-12305 + 684*nl)*w^7 + 
       (-31063 + 756*nl)*w^8 - 24*(-2240 + 57*nl)*w^9 + 
       (-32735 + 936*nl)*w^10 + (12575 - 336*nl)*w^11 + 2*(527 + 6*nl)*w^12)*
      G[0, w])/((-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (((4*I)/9)*Pi^3*(1 - w - 16*w^2 - w^3 + w^4)*G[1, w])/
     ((-1 + w)*(1 + w)^3) + 
    ((-14*nl*(1 + w^3)^2 + 3*(235 - 406*w + 764*w^2 - 684*w^3 + 764*w^4 - 
         406*w^5 + 235*w^6))*G[1, w])/(54*(1 + w)^2*(1 - w + w^2)^2) + 
    ((I/27)*Pi*(4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) - 
       3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
         2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, w])/
     ((-1 + w)*(1 + w^3)^3) + 
    (Pi^2*((-1 - w)*(3271 + 6354*w - 10770*w^2 + 6354*w^3 - 217*w^4 + 
         32*nl*(-1 + w^4))*G[-1, w] + (-7 - 63*w + 288*w^2 + 408*w^3 + 
         109*w^4 + 33*w^5)*G[0, w] - (2275 + 5317*w - 5972*w^2 - 6172*w^3 + 
         3473*w^4 + 311*w^5 + 24*nl*(-1 - w + w^4 + w^5))*G[1, w]))/
     (54*(-1 + w)^2*(1 + w)^3) + 
    (8*Pi^2*(31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*(G[x1, w] + G[x2, w]))/
     (27*(-1 + w)*(1 + w)^3) + 
    (8*(-45 + 471*w - 321*w^2 + nl*(-1 - 12*w + 11*w^2))*G[-1, 0, w])/
     (27*(-1 + w^2)) - (2*w*((2*I)*Pi*G[0, w] - 2*G[0, 0, w]))/
     (3*(-1 + w^2)) + ((38 + (-1061 + 108*nl)*w + (6221 - 348*nl)*w^2 + 
       24*(-174 + 13*nl)*w^3 + (-15539 + 360*nl)*w^4 + 
       (44291 - 1440*nl)*w^5 + 4*(-12790 + 423*nl)*w^6 + 
       (12305 - 684*nl)*w^7 + (31063 - 756*nl)*w^8 + 24*(-2240 + 57*nl)*w^9 + 
       (32735 - 936*nl)*w^10 + (-12575 + 336*nl)*w^11 - 2*(527 + 6*nl)*w^12)*
      G[0, 0, w])/(54*(-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (256*Pi^2*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
      (G[0, x1, w] + G[0, x2, w]))/(27*(-1 + w)^2*(1 + w)^3) + 
    (((8*I)/9)*Pi*(1 + w^2)*((-83 + 2*nl)*G[-1, -1, w] - 
       (-17 + 2*nl)*G[-1, 1, w] - (-17 + 2*nl)*G[1, -1, w]))/(-1 + w^2) + 
    (2*Pi^2*(-((-511 - 384*w + 2084*w^2 - 4698*w^3 + 2956*w^4 - 384*w^5 + 
          361*w^6)*G[0, -1, w]) - w*(-24 - 97*w - 110*w^2 - 89*w^3 - 24*w^4 + 
         8*w^5)*G[0, 0, w] - 3*(-121 - 40*w + 502*w^2 - 1154*w^3 + 642*w^4 - 
         40*w^5 + 19*w^6)*G[0, 1, w] + 10*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + 
         w^4)*G[1, 0, w]))/(27*(-1 + w^2)^3) + 
    ((4*nl*(1 - w + w^2)^3*(-13 - 44*w - 20*w^2 + 4*w^3 + 11*w^4) - 
        6*(-327 - 258*w + 957*w^2 - 3404*w^3 + 3857*w^4 - 4566*w^5 + 
          2753*w^6 - 2300*w^7 + 957*w^8 - 626*w^9 + 41*w^10))*G[0, -1, w] + 
      (-2*nl*(1 + w)^2*(1 - w + w^2)^3*(13 - 24*w + 7*w^2) + 
        3*(327 - 488*w + 449*w^2 + 1338*w^3 - 3039*w^4 + 4408*w^5 - 
          2925*w^6 + 1224*w^7 + 449*w^8 - 450*w^9 + 289*w^10))*G[0, 1, w] + 
      (-4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) + 
        3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
          2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, 0, w])/
     (27*(-1 + w)*(1 + w^3)^3) - 
    (2*(-392*G[-1, -1, w] + 16*nl*G[-1, -1, w] + 24*G[-1, 1, w] + 
       24*G[1, -1, w] - 43*G[1, 1, w] + 2*nl*G[1, 1, w]))/9 + 
    ((I/18)*Pi*(-2*(1 + w)*(709 + 1586*w - 2786*w^2 + 1586*w^3 + 57*w^4 + 
         4*nl*(-1 + w^4))*G[-1, 0, w] + 32*(1 + w)*(40 + 32*w - 123*w^2 + 
         32*w^3 + 3*w^4 + nl*(-1 + w^4))*G[0, -1, w] + 
       (-4 - 26*w + 157*w^2 + 203*w^3 + 43*w^4 + 11*w^5)*G[0, 0, w] + 
       2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
         12*nl*(-1 - w + w^4 + w^5))*G[0, 1, w] - 
       (1019 + 2545*w - 2782*w^2 - 2882*w^3 + 1843*w^4 + 257*w^5 + 
         8*nl*(-1 - w + w^4 + w^5))*G[1, 0, w] + 
       (-602 - 590*w - 20*w^2 + 20*w^3 + 590*w^4 + 602*w^5 - 
         32*nl*(-1 - w + w^4 + w^5))*G[1, 1, w]))/((-1 + w)^2*(1 + w)^3) + 
    (256*Pi^2*(1 + 10*w^2 + w^4)*(G[1, x1, w] + G[1, x2, w]))/
     (27*(-1 + w)*(1 + w)^3) + ((I/9)*Pi*(31 + 86*w - 49*w^2 + 86*w^3 + 
       31*w^4)*(4*G[x1, 0, w] + G[x1, 1, w] + 4*G[x2, 0, w] + G[x2, 1, w]))/
     ((-1 + w)*(1 + w)^3) + ((162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 
       118*w^5 + 4*nl*(-1 - w + w^4 + w^5))*(2*G[0, 0, -1, w] - 
       G[0, 0, 1, w]))/(9*(-1 + w)^2*(1 + w)^3) + 
    (((4*I)/9)*Pi*(1 + w^2)^2*(100*G[0, -1, -1, w] + 76*G[0, -1, 1, w] + 
       76*G[0, 1, -1, w] + 35*G[0, 1, 1, w]))/(-1 + w^2)^2 - 
    (((32*I)/9)*Pi*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
      (4*G[0, x1, 0, w] + G[0, x1, 1, w] + 4*G[0, x2, 0, w] + 
       G[0, x2, 1, w]))/((-1 + w)^2*(1 + w)^3) + 
    (((8*I)/9)*Pi*(1 - w - 16*w^2 - w^3 + w^4)*G[1, 0, 0, w])/
     ((-1 + w)*(1 + w)^3) + (4*(1 + w^2)*((166 - 4*nl)*G[-1, -1, 0, w] + 
       (94 - 4*nl)*G[-1, 0, -1, w] + (110 - 4*nl)*G[-1, 0, 0, w] + 
       (-63 + 2*nl)*G[-1, 0, 1, w] + (-34 + 4*nl)*G[-1, 1, 0, w] + 
       (-260 + 8*nl)*G[0, -1, -1, w] - 20*G[0, -1, 1, w] + 
       (-110 + 4*nl)*G[0, 0, -1, w] + (-55 + 2*nl)*G[0, 0, 1, w] - 
       20*G[0, 1, -1, w] + (45 - 2*nl)*G[0, 1, 1, w] + 
       (-34 + 4*nl)*G[1, -1, 0, w] + (110 - 4*nl)*G[1, 0, -1, w] + 
       (55 - 2*nl)*G[1, 0, 0, w] + (-110 + 4*nl)*G[1, 1, 0, w]))/
     (9*(-1 + w)*(1 + w)) + 
    (2*(1 + w)*(1149 + 1586*w - 2786*w^2 + 1586*w^3 - 383*w^4 + 
        20*nl*(-1 + w^4))*G[-1, 0, 0, w] - 32*(1 + w)*(40 + 32*w - 123*w^2 + 
        32*w^3 + 3*w^4 + nl*(-1 + w^4))*G[0, -1, 0, w] - 
      8*(162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 118*w^5 + 
        4*nl*(-1 - w + w^4 + w^5))*G[0, 0, -1, w] + 
      (4 + 26*w - 157*w^2 - 203*w^3 - 43*w^4 - 11*w^5)*G[0, 0, 0, w] - 
      2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
        12*nl*(-1 - w + w^4 + w^5))*G[0, 1, 0, w] + 
      8*(-1 + w)*(63 + 120*w + 130*w^2 + 120*w^3 + 63*w^4 - 
        4*nl*(1 + w)^2*(1 + w^2))*G[1, 0, -1, w] - 
      (-1 + w)*(1459 + 4444*w + 1662*w^2 - 1220*w^3 + 183*w^4 - 
        24*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 0, w] + 
      2*(-1 + w)*(126 + 240*w + 260*w^2 + 240*w^3 + 126*w^4 - 
        8*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 1, w] + 
      2*(-1 + w)*(139 + 284*w + 274*w^2 + 284*w^3 + 139*w^4)*G[1, 1, 0, w])/
     (18*(-1 + w)^2*(1 + w)^3) - (((32*I)/9)*Pi*(1 + 10*w^2 + w^4)*
      (G[1, 0, 1, w] - 4*G[1, x1, 0, w] - G[1, x1, 1, w] - 4*G[1, x2, 0, w] - 
       G[1, x2, 1, w]))/((-1 + w)*(1 + w)^3) + 
    ((31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*(6*G[x1, 0, -1, w] - 
       4*G[x1, 0, 0, w] + 3*G[x1, 0, 1, w] - G[x1, 1, 0, w] + 
       6*G[x2, 0, -1, w] - 4*G[x2, 0, 0, w] + 3*G[x2, 0, 1, w] - 
       G[x2, 1, 0, w]))/(9*(-1 + w)*(1 + w)^3) - 
    (4*(1 + w^2)^2*(100*G[0, -1, -1, 0, w] + 28*G[0, -1, 0, -1, w] + 
       14*G[0, -1, 0, 1, w] + 76*G[0, -1, 1, 0, w] - 128*G[0, 0, -1, -1, w] - 
       64*G[0, 0, -1, 1, w] - 64*G[0, 0, 1, -1, w] - 32*G[0, 0, 1, 1, w] + 
       76*G[0, 1, -1, 0, w] - 4*G[0, 1, 0, -1, w] - 2*G[0, 1, 0, 1, w] + 
       35*G[0, 1, 1, 0, w]))/(9*(-1 + w^2)^2) - 
    (32*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*(6*G[0, x1, 0, -1, w] - 
       4*G[0, x1, 0, 0, w] + 3*G[0, x1, 0, 1, w] - G[0, x1, 1, 0, w] + 
       6*G[0, x2, 0, -1, w] - 4*G[0, x2, 0, 0, w] + 3*G[0, x2, 0, 1, w] - 
       G[0, x2, 1, 0, w]))/(9*(-1 + w)^2*(1 + w)^3) + 
    (4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 90*w^6)*
       G[0, -1, 0, 0, w] + 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 4*w^5 + 
        6*w^6)*G[0, 0, -1, 0, w] - 16*(-1 + w)*w*(4 - 19*w + 31*w^2 + 2*w^3 + 
        6*w^4)*G[0, 0, 0, -1, w] + w*(-30 - 119*w - 194*w^2 - 113*w^3 - 
        30*w^4 + 6*w^5)*G[0, 0, 0, 0, w] - 4*w*(1 + 82*w - 46*w^2 + 94*w^3 + 
        w^4 + 12*w^5)*G[0, 0, 0, 1, w] + 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 
        431*w^4 + 48*w^5 + 94*w^6)*G[0, 0, 1, 0, w] + 
      2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 60*w^5 + 29*w^6)*
       G[0, 1, 0, 0, w] - 8*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + w^4)*
       G[1, 0, 0, 0, w])/(9*(-1 + w^2)^3) - 
    (32*(1 + 10*w^2 + w^4)*(6*G[1, 0, 0, -1, w] + 3*G[1, 0, 0, 1, w] - 
       G[1, 0, 1, 0, w] - 6*G[1, x1, 0, -1, w] + 4*G[1, x1, 0, 0, w] - 
       3*G[1, x1, 0, 1, w] + G[1, x1, 1, 0, w] - 6*G[1, x2, 0, -1, w] + 
       4*G[1, x2, 0, 0, w] - 3*G[1, x2, 0, 1, w] + G[1, x2, 1, 0, w]))/
     (9*(-1 + w)*(1 + w)^3) + (2*Pi^2*(1 - 4*w + w^2)*Log[2])/(9*(1 + w)^2) - 
    ((-614 - 1393*w - 614*w^2 + nl*(22 + 50*w + 22*w^2))*Log[\[Mu]mH2])/
     (18*(1 + w)^2) + ((I/9)*(-55 + 2*nl)*w*(-7 - 8*w - w^2 + 3*w^3)*
      (Pi + I*G[0, w])*Log[\[Mu]mH2])/((-1 + w)*(1 + w)^3) + 
    ((-55 + 2*nl)*(4*G[-1, w] - G[1, w])*Log[\[Mu]mH2])/9 + 
    (2*(-55 + 2*nl)*(1 + w^2)*((-2*I)*Pi*G[-1, w] - I*Pi*G[1, w] + 
       2*G[-1, 0, w] - 2*G[0, -1, w] - G[0, 1, w] + G[1, 0, w])*
      Log[\[Mu]mH2])/(9*(-1 + w^2)) - ((-55 + 2*nl)*Log[\[Mu]mH2]^2)/12 - 
    ((172 + 510*w + 844*w^2 + 44*w^3 + 317*w^4 - 159*w^5 + 
       6*nl*(-1 - w + w^4 + w^5))*Zeta[3])/(9*(-1 + w)^2*(1 + w)^3) - 
    (2*(-1 - 18*w - 94*w^2 + 386*w^3 - 78*w^4 - 18*w^5 + 15*w^6)*G[0, w]*
      Zeta[3])/(9*(-1 + w^2)^3) - (32*(1 + 10*w^2 + w^4)*G[1, w]*Zeta[3])/
     (3*(-1 + w)*(1 + w)^3) + 
    ((I/9)*Pi*(-4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 
         90*w^6)*G[0, -1, 0, w] - 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 
         4*w^5 + 6*w^6)*G[0, 0, -1, w] - w*(-30 - 119*w - 194*w^2 - 113*w^3 - 
         30*w^4 + 6*w^5)*G[0, 0, 0, w] - 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 
         431*w^4 + 48*w^5 + 94*w^6)*G[0, 0, 1, w] - 
       2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 60*w^5 + 29*w^6)*
        G[0, 1, 0, w] + 2*(-1 - 18*w - 94*w^2 + 386*w^3 - 78*w^4 - 18*w^5 + 
         15*w^6)*Zeta[3]))/(-1 + w^2)^3))/(8*Pi*v^2)


==> Hbb_Cal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42148,       1098]
NotebookOptionsPosition[     36629,       1003]
NotebookOutlinePosition[     37157,       1022]
CellTagsIndexPosition[     37114,       1019]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9403295623907413`*^9, 3.9403295649233847`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"9c26a721-7e76-47f7-9c39-7f8841f30ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\</your/directory/to/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.940366686203314*^9, 
  3.940366698385247*^9}},ExpressionUUID->"bfbfda37-a44b-4ec2-a1c5-\
3030d9af8797"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"2ae2fa78-a9a1-4727-ace8-392ae6ee559d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"67808501-55f7-4638-9aa4-\
e7fbaa09278b"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569149934*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"ccf635b5-3ca0-4a67-be99-\
ef545b4329e1"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569151534*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"1af6644c-d169-4177-a1f9-\
3f9903bdeab5"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569152491*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"83c3bf08-3051-4e80-a2ff-\
034197c52c0e"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569153442*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"4fcf4812-2aa4-45e9-b238-\
268ce161c4be"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569236964*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"8443a199-3376-41f2-ab05-\
d8f5c19d8f69"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569485834*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"caaeb74c-7aab-44da-9645-\
084f5bd52a38"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.9403295694996023`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"16cb926d-432d-4c35-89dc-\
8638b545a503"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.9403295700443697`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"6439b56d-9d42-4dd2-8b59-\
ae158fb8c1a7"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329570060027*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"756c2dd2-9c0d-4518-afc0-\
e05226d5a32c"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329570063154*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"9eb7dd7c-69a1-4c5f-8f70-\
18c9d85aed56"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.939803010651101*^9, {3.93980373942587*^9, 3.939803741673983*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b028c45e-c8f7-4dbc-83cf-804fa8d34a14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C1MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C1_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2TildeMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_2_Tilde_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2bbbbMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_2_bbbb_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.938740257352868*^9, 3.938740257582306*^9}, {
  3.9387404874168787`*^9, 3.938740496611293*^9}, {3.939803434321484*^9, 
  3.9398034492700853`*^9}, {3.93980374588087*^9, 3.939803746215314*^9}, {
  3.940320561201355*^9, 3.940320611207574*^9}, {3.940320685145228*^9, 
  3.9403206888867188`*^9}, {3.9403211303161287`*^9, 3.94032113481809*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"82ce9d42-690c-485b-8c49-816f2ac26f30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "0"], "=", 
   FractionBox[
    RowBox[{"3", 
     SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["4", "z"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SuperscriptBox["v", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC2C2_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2TildeMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC2C2_2_Tilde_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2bbbb", "=", 
   RowBox[{"Get", "[", "\"\<X2_bbbb.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2bbbbMSBar", "2"], "=", 
   RowBox[{"X2bbbb", "*", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["4", "z"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940320697574615*^9, 3.94032077986222*^9}, {
  3.940327579244731*^9, 3.940327580198143*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f60d5043-9609-40c0-8407-9729c163dcca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "3"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "3", " ", 
    SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["34873057", "46656"], "-", 
      FractionBox[
       RowBox[{"10225", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "324"], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "108"], "+", 
      FractionBox[
       RowBox[{"141563", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "324"], "-", 
      RowBox[{
       FractionBox["1645", "216"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
      FractionBox[
       RowBox[{"10225", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"]}], "108"], "+", 
      FractionBox[
       RowBox[{"1645", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "3"]}], "216"], "-", 
      FractionBox[
       RowBox[{"80095", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "216"], "-", 
      RowBox[{
       FractionBox["3695", "36"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      FractionBox[
       RowBox[{"1945", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "36"]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.940320911449093*^9, 3.940320912395008*^9}, {
  3.94032104095462*^9, 3.940321058148507*^9}, {3.940321095525064*^9, 
  3.940321095999278*^9}, {3.9403212670899563`*^9, 3.94032126769357*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"78c45b9a-f887-45ff-bd24-f6c981292672"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDeltaC1C2bbbbMSBar", "[", "zz_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"zz", ">", "16"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["DeltaC1C2bbbbMSBar", "2"], "/.", 
         RowBox[{"\[Beta]", "\[Rule]", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox["4", "z"]}]]}]}], "/.", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"F1", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"F2", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"F3", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"F4", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
          RowBox[{"F5", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
          RowBox[{"F6", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
          RowBox[{"F7", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
          RowBox[{"F8", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
          RowBox[{"F9", "[", "zz", "]"}]}]}], "}"}]}], ",", "30"}], "]"}], 
    ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{3.940321147268262*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"cd7f16be-5462-4434-aba9-ae3faf08e16d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDeltaC2C2bbbbMSBar", "[", "zz_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"zz", ">", "16"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["DeltaC2C2bbbbMSBar", "2"], "/.", 
         RowBox[{"\[Beta]", "\[Rule]", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "/", "z"}]}], "]"}]}]}], "/.", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"F1", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"F2", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"F3", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"F4", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
          RowBox[{"F5", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
          RowBox[{"F6", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
          RowBox[{"F7", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
          RowBox[{"F8", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
          RowBox[{"F9", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
          RowBox[{"F10", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
          RowBox[{"F12", "[", "zz", "]"}]}]}], "}"}]}], ",", "30"}], "]"}], 
    ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9403208075659027`*^9, 3.9403208249651537`*^9}, 
   3.940321151705866*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"f3d27324-e223-46b3-a9e2-89d5efad1147"],

Cell[BoxData[
 RowBox[{"(*", "Intput", "*)"}]], "Input",
 CellChangeTimes->{{3.94032117811525*^9, 3.940321184368552*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"c46247a8-e8fd-4639-8c45-4818951669b7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[Mu]mH2", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], "/", 
     RowBox[{"mH", "^", "2"}]}]}], ",", " ", 
   RowBox[{"\[Mu]mt2", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.940330162733775*^9, 3.940330186845887*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"553b90ba-3b7d-405e-b655-ff44017d1607"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NInput", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"mH", "^", "2"}], "/", 
       RowBox[{"mbMSBar", "^", "2"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mH", "\[Rule]", 
        FractionBox["12509", "100"]}], ",", 
       RowBox[{"mbMSBar", "\[Rule]", 
        FractionBox["278425", "100000"]}]}], "}"}]}], ",", 
    RowBox[{"\[Mu]mH2", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Mu]mt2", "\[Rule]", 
     RowBox[{"1", "*", 
      FractionBox[
       RowBox[{"12509", "^", "2"}], 
       RowBox[{"17269", "^", "2"}]]}]}], ",", 
    RowBox[{"nl", "\[Rule]", "4"}], ",", 
    RowBox[{"nf", "\[Rule]", "5"}], ",", 
    RowBox[{"x1", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SqrtBox["3"], "I"}]}], "2"]}], ",", 
    RowBox[{"x2", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{
        SqrtBox["3"], "I"}]}], "2"]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"zN", "=", 
  RowBox[{"Values", "[", 
   RowBox[{"NInput", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.939803232597136*^9, 3.939803232773535*^9}, {
  3.940321169498502*^9, 3.940321198906534*^9}, {3.940327393564954*^9, 
  3.940327406014056*^9}, {3.940327643935761*^9, 3.9403276518517103`*^9}, {
  3.940328115533903*^9, 3.940328149474107*^9}, {3.940328689287469*^9, 
  3.940328707441627*^9}, {3.940329129669784*^9, 3.9403291426838093`*^9}, {
  3.9403296422353573`*^9, 3.940329711525771*^9}, {3.940329847461145*^9, 
  3.940329847694851*^9}, {3.940329909545847*^9, 3.940329910360223*^9}, {
  3.940330049337714*^9, 3.940330075130583*^9}, {3.940330241105988*^9, 
  3.940330246888258*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"379c5fd7-1fde-42b4-8e7f-3185886b0dcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z", "\[Rule]", 
    FractionBox["5109390400", "2531281"]}], ",", 
   RowBox[{"\[Mu]mH2", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Mu]mt2", "\[Rule]", 
    FractionBox["3193369", "6086089"]}], ",", 
   RowBox[{"nl", "\[Rule]", "4"}], ",", 
   RowBox[{"nf", "\[Rule]", "5"}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["3"]}]}], ")"}]}]}], ",", 
   RowBox[{"x2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["3"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.940329737697311*^9, 3.940329775032996*^9, {3.9403298273997498`*^9, 
   3.940329848116622*^9}, 3.940329910945697*^9, 3.9403299967575693`*^9, 
   3.9403300811603603`*^9, 3.940330249994532*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"d05524e7-e99f-4a5a-8cb6-754897752648"],

Cell[BoxData[
 FractionBox["5109390400", "2531281"]], "Output",
 CellChangeTimes->{
  3.940329737697311*^9, 3.940329775032996*^9, {3.9403298273997498`*^9, 
   3.940329848116622*^9}, 3.940329910945697*^9, 3.9403299967575693`*^9, 
   3.9403300811603603`*^9, 3.940330249995511*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"3d04250e-2f18-4193-a5ac-94e4172418c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC1C1MSBar", "1"], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["DeltaC1C1MSBar", "1"], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
         ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.940321202989485*^9, {3.940327149628834*^9, 3.9403271705815573`*^9}, 
   3.9403297844591618`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"ea381877-e790-44b0-8761-a0c660bf5d0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "1764.3236971615657915023310182310822990999999999999999999999999`37.\
24657826730052", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{
  3.9398032099872427`*^9, 3.939803270750958*^9, 3.939803498478466*^9, 
   3.93980395766757*^9, 3.939804922686495*^9, 3.939804997523746*^9, 
   3.94032066688052*^9, 3.940321213808715*^9, {3.9403271762432404`*^9, 
   3.9403271870796967`*^9}, 3.940328155563843*^9, 3.940328709039856*^9, 
   3.940329145390279*^9, 3.940329785617744*^9, 3.940329860154347*^9, 
   3.940330088159379*^9, 3.9403302512500896`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e60b03a7-cf42-4b5a-b5dd-aeb9b823013c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC1C2MSBar", "1"], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["DeltaC1C2MSBar", "1"], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
         ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9398032482224293`*^9, 3.9398032483924103`*^9}, 
   3.94032120750447*^9, {3.9403271959794064`*^9, 3.940327200317359*^9}, 
   3.9403297928078213`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"0d97616d-57b8-428d-b22f-0cde9d91af65"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "10.6409258457260502110853013611577968928`38.02697941669934", " ", 
    SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{3.939803271201043*^9, 3.939803498584464*^9, 
  3.939803957826735*^9, 3.93980492279148*^9, 3.9398049976401987`*^9, 
  3.940320667679347*^9, 3.9403212145678368`*^9, 3.940327200916026*^9, 
  3.940328156436163*^9, 3.940328709701603*^9, 3.9403291467988367`*^9, 
  3.9403297937531233`*^9, 3.940329860718877*^9, 3.940330088243721*^9, 
  3.940330252180543*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"8ee89f6f-4f12-4775-9fb2-13b53e56fe9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC1C2MSBar", "2"], "=", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC1C2TildeMSBar", "2"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}], "+", 
   RowBox[{"NDeltaC1C2bbbbMSBar", "[", "zN", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9398032527297173`*^9, 3.939803265054944*^9}, {
   3.939804707801643*^9, 3.939804736566916*^9}, 3.939804961030925*^9, 
   3.940321211415328*^9, {3.940327209983287*^9, 3.940327221531516*^9}, {
   3.9403298035167513`*^9, 3.9403298085274143`*^9}, 3.9403298656952877`*^9, {
   3.940329913920456*^9, 3.940329914732259*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"14836ae7-bc3a-46a8-bef4-0b805c0386bc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "201.9974410034179630869627428703098861427846623993163657200779`31.\
683571289061955", " ", 
    SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{
  3.9398032722418537`*^9, 3.939803499167327*^9, 3.939803958460896*^9, {
   3.939804730501824*^9, 3.939804739762961*^9}, 3.939804794938134*^9, 
   3.939804923361709*^9, 3.9398049982043858`*^9, 3.940320669147891*^9, 
   3.940321235387434*^9, 3.940327246422468*^9, 3.940328177517795*^9, 
   3.9403287294429817`*^9, 3.9403291673515043`*^9, 3.9403298138688383`*^9, 
   3.940329888491897*^9, 3.940329938182097*^9, 3.9403301066901827`*^9, 
   3.940330271647114*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"7bf35eae-6dd2-4401-a73c-867a2cfa45dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC2C2MSBar", "0"], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["DeltaC2C2MSBar", "0"], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
         ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.94032085241714*^9, 3.940320856390091*^9}, 
   3.940321241770014*^9, 3.9403271374067*^9, {3.9403272339121637`*^9, 
   3.940327239258815*^9}, {3.940329877047469*^9, 3.940329878818022*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"2551eeb7-aebe-45e6-8527-af957ffd9caa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "0.1190115665699150387393494234847004939377000000000000000001`39.\
07558917192512", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.9403208775117493`*^9, 3.9403212588621483`*^9, 
  3.940327246524377*^9, 3.940328177589368*^9, 3.940328729511791*^9, 
  3.940329167419829*^9, 3.94032988863232*^9, 3.940330106760069*^9, 
  3.940330271733695*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"7e70aa05-edc5-4d19-994f-0accc6bdd4d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC2C2MSBar", "1"], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["DeltaC2C2MSBar", "1"], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
         ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9403208815869904`*^9, 3.9403208822515306`*^9}, 
   3.940321247336171*^9, {3.940327248939971*^9, 3.940327250206731*^9}, {
   3.940329888678432*^9, 3.9403298902737722`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c8c6ddf2-c4e2-476f-994e-769786a4327e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "0.674040508454151906695557009587407862323`38.82868599752859", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.9403208844640636`*^9, 3.940321258954586*^9, 
  3.94032725082867*^9, 3.940328177670664*^9, 3.940328729587381*^9, 
  3.94032916750401*^9, 3.9403298907799797`*^9, 3.940330106849135*^9, 
  3.94033027183257*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b3ac815d-2053-4af0-9bf0-68750a0e64a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC2C2MSBar", "2"], "=", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC2C2TildeMSBar", "2"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}], "+", 
   RowBox[{"NDeltaC2C2bbbbMSBar", "[", "zN", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940320887660877*^9, 3.940320898199634*^9}, 
   3.940321251373732*^9, {3.940327267362465*^9, 3.940327279693924*^9}, {
   3.940329899468689*^9, 3.94032992105138*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"701214af-6196-49ff-8e06-5e4e7c86dffe"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "3.4531039022940215185164094801546316210238508239784647748195`30.\
941308545537996", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.94032089888031*^9, 3.940321259296579*^9, 
  3.940327302115027*^9, 3.940327609691141*^9, 3.9403281988981*^9, 
  3.940328748882792*^9, 3.9403291885358133`*^9, 3.940329959441141*^9, 
  3.940330126106413*^9, 3.940330291559834*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"e3ddade1-58d8-4dae-87a5-0e93d3114f5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC2C2MSBar", "3"], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["DeltaC2C2MSBar", "3"], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
         ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940321257758809*^9, 3.940321260641429*^9}, {
   3.9403272869315643`*^9, 3.9403272883453712`*^9}, 3.940329935321755*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"acbb5450-b92b-4752-a0e8-ed01132fa0c2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4.9844470916793669642088933794885985815`37.69761699046106", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{{3.940321261228732*^9, 3.9403212725226*^9}, 
   3.9403273021881247`*^9, 3.940328198987451*^9, 3.940328748952532*^9, 
   3.9403291886086187`*^9, 3.940329959514468*^9, 3.94033012617802*^9, 
   3.9403302916303883`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"cbec8cd9-48d1-4cfa-87e8-752ddea0da3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LO", "=", 
  SubscriptBox["NC2C2MSBar", "0"]}]], "Input",
 CellChangeTimes->{{3.940327301167716*^9, 3.940327331202753*^9}, {
  3.9403277851091957`*^9, 3.940327785632421*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"352372f4-34b7-4785-8e25-9373e17fc12f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "0.1190115665699150387393494234847004939377000000000000000001`39.\
07558917192512", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.9403273074732733`*^9, 3.940327787447093*^9, 
  3.9403281990209913`*^9, 3.9403287489721622`*^9, 3.94032918863028*^9, 
  3.940329980523224*^9, 3.9403301261973677`*^9, 3.940330291650523*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"8c13deb7-139b-48e2-8f7d-07803524747e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CNLO", "=", 
  RowBox[{
   SubscriptBox["NC2C2MSBar", "1"], "*", 
   RowBox[{"(", 
    FractionBox["als", "Pi"], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9403273394235888`*^9, 3.940327345519911*^9}, {
   3.94032778992435*^9, 3.940327792841896*^9}, 3.940327964754547*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"8a79f322-391d-4b37-be71-f635af54c4a2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "0.2145537575293054873393922372531254144785758794024507202951`38.\
82868599752859", " ", "als", " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.940327346959647*^9, 3.940327793445449*^9, 
  3.940327965897757*^9, 3.940328199061194*^9, 3.940329188647912*^9, 
  3.940329981955619*^9, 3.940330126215015*^9, 3.940330291666692*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"60257914-e68e-4de6-ab2f-f7b30cd9e18f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CNNLO", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["als", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["NC1C2MSBar", "1"]}], "-", 
         RowBox[{"20", " ", 
          SubscriptBox["NC2C2MSBar", "0"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["NC2C2MSBar", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["NC2C2MSBar", "0"], " ", 
          RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}]}], ")"}]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "/.", "NInput"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.940327492857873*^9, 3.940327524964691*^9}, {
   3.940327596995545*^9, 3.940327601885853*^9}, {3.940327797030219*^9, 
   3.940327798227293*^9}, 3.940327967569059*^9, {3.940330010478126*^9, 
   3.940330013325796*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"fabd5a4a-ff0e-4357-92f7-44f677e31947"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "0.4516021549717865398739480037696344444174531424200549844466`31.\
05215464103684", " ", 
   SuperscriptBox["als", "2"], " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{
  3.940327535857361*^9, 3.940327657574314*^9, 3.940327798824079*^9, 
   3.940327968190969*^9, 3.94032819909181*^9, 3.9403291886789827`*^9, {
   3.940329984776939*^9, 3.940330014420682*^9}, 3.940330126257023*^9, 
   3.940330291703209*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"67b774ba-3ada-4ff9-9a2d-4234fe460a80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CN3LO", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"1296", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    SuperscriptBox["als", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SubscriptBox["NC1C1MSBar", "1"]}], "-", 
      RowBox[{"297", " ", 
       SubscriptBox["NC1C2MSBar", "1"]}], "-", 
      RowBox[{"108", " ", 
       SubscriptBox["NC1C2MSBar", "2"]}], "-", 
      RowBox[{"1682", " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], "+", 
      RowBox[{"720", " ", 
       SubscriptBox["NC2C2MSBar", "1"]}], "+", 
      RowBox[{"1296", " ", 
       SubscriptBox["NC2C2MSBar", "3"]}], "+", 
      RowBox[{"636", " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", "nf"}], "-", 
      RowBox[{"5688", " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}], "-", 
      RowBox[{"864", " ", 
       SubscriptBox["NC2C2MSBar", "1"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}], "-", 
      RowBox[{"2376", " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"]}], "+", 
      RowBox[{"144", " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", "nf", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"]}], "+", 
      RowBox[{"4320", " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "/.", 
   "NInput"}]}]], "Input",
 CellChangeTimes->{{3.940327662623746*^9, 3.940327767461965*^9}, {
   3.940327800872205*^9, 3.940327803631691*^9}, 3.940327969958275*^9, {
   3.940330018097826*^9, 3.940330025280013*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f1eae35d-1d0f-4d44-b7e3-8c95f93d995b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "1.2275150203103894856239264641123568621521177272188703594373`32.\
03788208022904", " ", 
   SuperscriptBox["als", "3"], " ", 
   SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.9403277686280937`*^9, 3.940327804314384*^9, 
  3.940327970608939*^9, 3.940328199114914*^9, 3.940329188713397*^9, 
  3.940330025822997*^9, 3.9403301262851954`*^9, 3.940330291730009*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"f1f18a8c-d179-448d-aa3c-6bf6685d8bab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1000", 
   RowBox[{"{", 
    RowBox[{"LO", ",", "CNLO", ",", "CNNLO", ",", "CN3LO"}], "}"}]}], "//.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"als", "\[Rule]", "0.112715"}], ",", 
    RowBox[{"mbMSBar", "\[Rule]", "2.78425"}], ",", 
    RowBox[{"v", "\[Rule]", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]], 
       SqrtBox["GF"]}]]}], ",", 
    RowBox[{"GF", "\[Rule]", 
     RowBox[{"1.166378", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "5"}], ")"}]}]}]}], ",", 
    RowBox[{"mH", "\[Rule]", 
     FractionBox["12509", "100"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.940327807486786*^9, 3.9403279104883337`*^9}, {
  3.940327949247113*^9, 3.9403279923302402`*^9}, {3.940328179013845*^9, 
  3.9403281940495443`*^9}, {3.9403283004216833`*^9, 3.9403283035369797`*^9}, {
  3.9403300944780397`*^9, 3.940330108917081*^9}, {3.9403302769372263`*^9, 
  3.940330287462096*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8ac3f651-51b1-4d07-8c2c-0a02a762eb3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.90362999135654`", ",", "0.38682203620080663`", ",", 
   "0.09177255077174315`", ",", "0.028116763480620904`"}], "}"}]], "Output",
 CellChangeTimes->{{3.94032790735806*^9, 3.9403279107976923`*^9}, {
   3.940327950692935*^9, 3.940327992915312*^9}, 3.940328204544312*^9, 
   3.9403283039352283`*^9, 3.940329236027831*^9, 3.9403300295461893`*^9, 
   3.940330143968768*^9, 3.9403302939356203`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"2656c67f-0040-4f48-a232-eaa8fd1082c2"]
}, Open  ]]
},
WindowSize->{2493, 1499},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.3 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (2022\:5e742\:67084\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6d468a6d-7373-476d-a87d-d7d7929b13ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 205, 4, 39, "Input",ExpressionUUID->"9c26a721-7e76-47f7-9c39-7f8841f30ec7"],
Cell[766, 26, 276, 7, 39, "Input",ExpressionUUID->"bfbfda37-a44b-4ec2-a1c5-3030d9af8797"],
Cell[CellGroupData[{
Cell[1067, 37, 135, 2, 39, "Input",ExpressionUUID->"2ae2fa78-a9a1-4727-ace8-392ae6ee559d"],
Cell[CellGroupData[{
Cell[1227, 43, 488, 10, 30, "Print",ExpressionUUID->"67808501-55f7-4638-9aa4-e7fbaa09278b"],
Cell[1718, 55, 310, 5, 30, "Print",ExpressionUUID->"ccf635b5-3ca0-4a67-be99-ef545b4329e1"],
Cell[2031, 62, 332, 6, 30, "Print",ExpressionUUID->"1af6644c-d169-4177-a1f9-3f9903bdeab5"],
Cell[2366, 70, 409, 7, 30, "Print",ExpressionUUID->"83c3bf08-3051-4e80-a2ff-034197c52c0e"],
Cell[2778, 79, 355, 6, 81, "Print",ExpressionUUID->"4fcf4812-2aa4-45e9-b238-268ce161c4be"],
Cell[3136, 87, 331, 6, 30, "Print",ExpressionUUID->"8443a199-3376-41f2-ab05-d8f5c19d8f69"],
Cell[3470, 95, 347, 6, 30, "Print",ExpressionUUID->"caaeb74c-7aab-44da-9645-084f5bd52a38"],
Cell[3820, 103, 310, 5, 30, "Print",ExpressionUUID->"16cb926d-432d-4c35-89dc-8638b545a503"],
Cell[4133, 110, 317, 5, 30, "Print",ExpressionUUID->"6439b56d-9d42-4dd2-8b59-ae158fb8c1a7"],
Cell[4453, 117, 392, 6, 56, "Print",ExpressionUUID->"756c2dd2-9c0d-4518-afc0-e05226d5a32c"],
Cell[4848, 125, 373, 6, 56, "Print",ExpressionUUID->"9eb7dd7c-69a1-4c5f-8f70-18c9d85aed56"]
}, Open  ]]
}, Open  ]],
Cell[5248, 135, 291, 6, 39, "Input",ExpressionUUID->"b028c45e-c8f7-4dbc-83cf-804fa8d34a14"],
Cell[5542, 143, 1791, 46, 216, "Input",ExpressionUUID->"82ce9d42-690c-485b-8c49-816f2ac26f30"],
Cell[7336, 191, 1845, 54, 269, "Input",ExpressionUUID->"f60d5043-9609-40c0-8407-9729c163dcca"],
Cell[9184, 247, 1762, 47, 204, "Input",ExpressionUUID->"78c45b9a-f887-45ff-bd24-f6c981292672"],
Cell[10949, 296, 1791, 48, 192, "Input",ExpressionUUID->"cd7f16be-5462-4434-aba9-ae3faf08e16d"],
Cell[12743, 346, 2112, 55, 161, "Input",ExpressionUUID->"f3d27324-e223-46b3-a9e2-89d5efad1147"],
Cell[14858, 403, 204, 4, 36, "Input",ExpressionUUID->"c46247a8-e8fd-4639-8c45-4818951669b7"],
Cell[15065, 409, 470, 12, 36, "Input",ExpressionUUID->"553b90ba-3b7d-405e-b655-ff44017d1607"],
Cell[CellGroupData[{
Cell[15560, 425, 1826, 46, 143, "Input",ExpressionUUID->"379c5fd7-1fde-42b4-8e7f-3185886b0dcf"],
Cell[17389, 473, 1038, 28, 59, "Output",ExpressionUUID->"d05524e7-e99f-4a5a-8cb6-754897752648"],
Cell[18430, 503, 357, 6, 59, "Output",ExpressionUUID->"3d04250e-2f18-4193-a5ac-94e4172418c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18824, 514, 742, 22, 57, "Input",ExpressionUUID->"ea381877-e790-44b0-8761-a0c660bf5d0c"],
Cell[19569, 538, 726, 14, 64, "Output",ExpressionUUID->"e60b03a7-cf42-4b5a-b5dd-aeb9b823013c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20332, 557, 792, 22, 57, "Input",ExpressionUUID->"0d97616d-57b8-428d-b22f-0cde9d91af65"],
Cell[21127, 581, 670, 13, 64, "Output",ExpressionUUID->"8ee89f6f-4f12-4775-9fb2-13b53e56fe9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21834, 599, 1053, 26, 84, "Input",ExpressionUUID->"14836ae7-bc3a-46a8-bef4-0b805c0386bc"],
Cell[22890, 627, 802, 16, 64, "Output",ExpressionUUID->"7bf35eae-6dd2-4401-a73c-867a2cfa45dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23729, 648, 830, 22, 57, "Input",ExpressionUUID->"2551eeb7-aebe-45e6-8527-af957ffd9caa"],
Cell[24562, 672, 528, 11, 64, "Output",ExpressionUUID->"7e70aa05-edc5-4d19-994f-0accc6bdd4d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25127, 688, 815, 22, 57, "Input",ExpressionUUID->"c8c6ddf2-c4e2-476f-994e-769786a4327e"],
Cell[25945, 712, 505, 10, 64, "Output",ExpressionUUID->"b3ac815d-2053-4af0-9bf0-68750a0e64a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26487, 727, 900, 24, 84, "Input",ExpressionUUID->"701214af-6196-49ff-8e06-5e4e7c86dffe"],
Cell[27390, 753, 547, 11, 64, "Output",ExpressionUUID->"e3ddade1-58d8-4dae-87a5-0e93d3114f5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27974, 769, 763, 21, 57, "Input",ExpressionUUID->"acbb5450-b92b-4752-a0e8-ed01132fa0c2"],
Cell[28740, 792, 507, 9, 64, "Output",ExpressionUUID->"cbec8cd9-48d1-4cfa-87e8-752ddea0da3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29284, 806, 277, 5, 36, "Input",ExpressionUUID->"352372f4-34b7-4785-8e25-9373e17fc12f"],
Cell[29564, 813, 507, 10, 64, "Output",ExpressionUUID->"8c13deb7-139b-48e2-8f7d-07803524747e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30108, 828, 375, 8, 58, "Input",ExpressionUUID->"8a79f322-391d-4b37-be71-f635af54c4a2"],
Cell[30486, 838, 512, 10, 64, "Output",ExpressionUUID->"60257914-e68e-4de6-ab2f-f7b30cd9e18f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31035, 853, 1007, 26, 91, "Input",ExpressionUUID->"fabd5a4a-ff0e-4357-92f7-44f677e31947"],
Cell[32045, 881, 593, 13, 64, "Output",ExpressionUUID->"67b774ba-3ada-4ff9-9a2d-4234fe460a80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32675, 899, 1764, 45, 166, "Input",ExpressionUUID->"f1eae35d-1d0f-4d44-b7e3-8c95f93d995b"],
Cell[34442, 946, 541, 11, 64, "Output",ExpressionUUID->"f1f18a8c-d179-448d-aa3c-6bf6685d8bab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35020, 962, 1074, 27, 93, "Input",ExpressionUUID->"8ac3f651-51b1-4d07-8c2c-0a02a762eb3c"],
Cell[36097, 991, 516, 9, 41, "Output",ExpressionUUID->"2656c67f-0040-4f48-a232-eaa8fd1082c2"]
}, Open  ]]
}
]
*)



==> X2_bbbb.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


X2bbbb=1/(3 (z-4)) 8 \[Pi] Sqrt[z/(z-4)] (-((FF[12] Sqrt[z-4] (z-2)^2)/(144 \[Pi]^2 z^(3/2)))-(FF[1] (207 z^2+3964 z+11264))/(55296 \[Pi]^2 z)+(FF[2] (479 z^2+18860 z-34528))/(82944 \[Pi]^2 z)-(FF[5] (5 z^2-24 z+32))/(2304 \[Pi]^2 z)+(FF[7] (5 z^2-42 z+90))/(576 \[Pi]^2 z)+(FF[10] (z^2-3 z-16))/(144 \[Pi]^2 z)+(FF[6] Sqrt[z-4] (-(5 z^2)+10 z+384))/(1152 \[Pi]^2 z^(3/2))+(FF[8] Sqrt[z-4] (17 z^2-58 z-384))/(1152 \[Pi]^2 z^(3/2))+(FF[9] (z^3-6 z^2+z-192))/(288 \[Pi]^2 z^2)+(FF[4] (-(55 z^3)+254 z^2+2328 z-9216))/(3456 \[Pi]^2 Sqrt[z-4] z^(3/2))-(FF[3] (z-4) (2491 z+3012))/(20736 \[Pi]^2 z))

